From Null Modes to Gauge Generators: A Bordered Faddeev--Jackiw Theory of Constraint Chains

A null mode of the bordered Faddeev--Jackiw matrix is not, in general, a gauge generator. We determine exactly what the residual kernel encodes and identify the additional condition required for genuine gauge symmetry. Writing $f^{(m)}=\begin{pmatrix}f^{(0)}&B\\-B^{\mathsf T}&0\end{pmatrix}$ and $\Gamma=N^{\mathsf T}B$, we prove $\dim\ker f^{(m)}=\dim\ker\Gamma^{\mathsf T}+\dim\ker\Gamma-\operatorname{rank}(\Pi M\Pi)$, where $M=B^{\mathsf T}f^{(0)+}B$ and $\Pi$ projects onto $\ker\Gamma$. The two kernel contributions have distinct meanings: the first consists of null directions of $f^{(0)}$ tangent to the constraint surface, while the second counts independent first-class combinations. We then show that $\Gamma$ is not the Dirac constraint matrix: it is the primary--secondary block of the reduced constraint matrix, with $M$ providing the secondary--secondary block. For a residual null mode with nonzero multiplier component, we derive the associated two-step chain and prove that it closes to an exact gauge symmetry precisely when the chain contraction vanishes in the effective ring modulo the constraint ideal. A four-variable counterexample shows that the Faddeev--Jackiw stopping condition can hold while the system has no gauge freedom, and that the chain criterion rejects the false generators. Mechanical examples then exhibit the criterion and show that parameter strata can carry distinct gauge and dynamical content that is erased by premature cancellation.

==> NullModesSupplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    759694,      19506]
NotebookOptionsPosition[    713040,      18733]
NotebookOutlinePosition[    721129,      18927]
CellTagsIndexPosition[    720290,      18898]
WindowTitle->Null Modes: E. Chan-L\363pez
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["From Null Modes to Gauge Generators: \nsymbolic \
supplement",
 FontColor->RGBColor[0.6, 0, 0]]], "Title",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841382065344715`*^9, 3.984138207741049*^9}, 
   3.984138244437479*^9, {3.984140830029972*^9, 3.9841409310998917`*^9}, {
   3.9841521389798164`*^9, 3.9841521390969872`*^9}, {3.9963349290232334`*^9, 
   3.996334942821127*^9}, 3.9964859094536247`*^9},
 Background->RGBColor[
  0.98, 0.95, 0.95],ExpressionUUID->"58c51984-a851-7542-be82-2521a37c5377"],

Cell[TextData[{
 StyleBox["E. Chan-L\[OAcute]pez\n\nSupplementary material for \
\[OpenCurlyDoubleQuote]From Null Modes to Gauge Generators: A Bordered \
Faddeev-Jackiw Theory of Constraint Chains\[CloseCurlyDoubleQuote]\n\n\
Companion to Level I (Matrix bordering structure of the Faddeev\[Dash]Jackiw \
algorithm: kernel reduction and symbolic automation):\nChan-L\[OAcute]pez, \
Mart\[IAcute]n-Ruiz, J. Manuel Cabrera, J. M. Paulin Fuentes, EPJ Plus:",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 0.6]],
 StyleBox[" https://link.springer.com/article/10.1140/epjp/s13360-026-08146-x",
  FontColor->RGBColor[0, 0, 0.6]],
 StyleBox["\n",
  FontColor->RGBColor[0., 0.5019607843137255, 0.7529411764705882]],
 StyleBox["\nThis notebook reconstructs, from the mechanical Lagrangians \
upwards, every symbolic computation on which the examples of the manuscript \
rest. It is self-contained: no package, resource function or external \
implementation is loaded, and every object used below is defined in Section 2 \
or Section 3. The chain that the notebook follows is the one of the \
manuscript,\n\n",
  FontColor->RGBColor[0, 0, 0.6]],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["L", "TI"], 
          StyleBox["mech", FontSlant -> "Plain"]], " ", "\[LongRightArrow] ", 
         StyleBox["K", "TI"], " ", "\[LongRightArrow] ", "ker", 
         StyleBox["K", "TI"], " ", "\[LongRightArrow] ", 
         SuperscriptBox[
          StyleBox["K", "TI"], "+"], " ", "\[LongRightArrow] ", 
         SubscriptBox[
          StyleBox["V", "TI"], 
          StyleBox["ext", FontSlant -> "Plain"]], " ", "\[LongRightArrow] ", 
         SubscriptBox[
          StyleBox["L", "TI"], 
          StyleBox["FJ", FontSlant -> "Plain"]], " ", "\[LongRightArrow] ", 
         StyleBox["a", "TI"], " ", "\[LongRightArrow] ", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], " ", "\[LongRightArrow] ", 
         "\[CapitalOmega] ", "\[LongRightArrow] ", 
         StyleBox["B", "TI"], " ", "\[LongRightArrow] ", "\[CapitalGamma] ", 
         "\[LongRightArrow] ", 
         StyleBox["M", "TI"], " ", "\[LongRightArrow] ", 
         StyleBox["C", "TI"], " ", "\[LongRightArrow] ", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "1", ")"}]], " ", "\[LongRightArrow] ", "chains", " ", 
         "\[LongRightArrow] ", "gauge criterion", " ", "\[LongRightArrow] ", 
         "generator", ","}], TraditionalForm], "errors" -> {}, "input" -> 
     "L_{\\mathrm{mech}}\n\\;\\longrightarrow\\;\nK\n\\;\\longrightarrow\\;\n\
\\ker K\n\\;\\longrightarrow\\;\nK^{+}\n\\;\\longrightarrow\\;\n\
V_{\\mathrm{ext}}\n\\;\\longrightarrow\\;\nL_{\\mathrm{FJ}}\n\
\\;\\longrightarrow\\;\na\n\\;\\longrightarrow\\;\nf^{(0)}\n\
\\;\\longrightarrow\\;\n\\Omega\n\\;\\longrightarrow\\;\nB\n\
\\;\\longrightarrow\\;\n\\Gamma\n\\;\\longrightarrow\\;\nM\n\
\\;\\longrightarrow\\;\nC\n\\;\\longrightarrow\\;\nf^{(1)}\n\
\\;\\longrightarrow\\;\n\\text{chains}\n\\;\\longrightarrow\\;\n\\text{gauge \
criterion}\n\\;\\longrightarrow\\;\n\\text{generator},", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4ffa6f2a-b25e-994e-ab7a-896ee882e9b6"],
 StyleBox["\n\nand no step is skipped or hidden inside an opaque routine.\n\n\
Methodological rule observed throughout: stratify first, simplify second. No \
parameter is cancelled from an expression that is being set to zero, no \
assumption of positivity is imposed globally, and every locus on which a \
rank, a kernel, a denominator or a constraint class changes is exhibited \
rather than removed. Where a simplification requires a parameter to be \
nonzero, that condition is recorded as an assumption and passed explicitly. \
Kernels are computed with NullSpace, which returns the kernel of the generic \
specialisation; each such call is therefore made on a stratum whose dimension \
has first been shown to be the one of the analysis, and the corresponding \
assertion is stated at the point of use.",
  FontColor->RGBColor[0, 0, 0.6]]
}], "Text",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0, 0, 0.6],
 CellChangeTimes->{
  3.9841340518574276`*^9, {3.9841357833696632`*^9, 3.9841359337765503`*^9}, {
   3.9963344189217434`*^9, 3.996334542718109*^9}, {3.996334686396961*^9, 
   3.9963347641936073`*^9}, 3.9963362696838474`*^9, {3.996352852686571*^9, 
   3.9963528605104656`*^9}, 3.9964859676210423`*^9, {3.9964861762726555`*^9, 
   3.996486218744858*^9}, {3.996486471643219*^9, 3.9964864990270214`*^9}, {
   3.99648657358469*^9, 3.9964867726643066`*^9}, {3.9964868874778385`*^9, 
   3.996486901575243*^9}},
 Background->RGBColor[
  0.95, 0.95, 0.98],ExpressionUUID->"da4f34a1-09ae-4140-a7f6-1de961575a4a"],

Cell[BoxData[
 DynamicModuleBox[{$CellContext`tocVisited$$ = {
  "section5", "section6", "subsection22", "subsection25", "subsection26", 
   "subsection81", "subsection84"}}, 
  TagBox[GridBox[{
     {
      StyleBox["\<\"TABLE OF CONTENTS\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->29,
       FontWeight->Bold,
       FontColor->RGBColor[0, 0, 
         Rational[2, 3]]]},
     {
      StyleBox["\<\"From Null Modes to Gauge Generators: symbolic \
supplement\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->16,
       FontSlant->Italic,
       FontColor->RGBColor[0.375, 0.375, 0.375]]},
     {
      TemplateBox[{12},
       "Spacer1"]},
     {
      StyleBox["\<\"\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->10,
       FontColor->GrayLevel[0.5]]},
     {
      TemplateBox[{14},
       "Spacer1"]},
     {
      TagBox[GridBox[{
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"FRAMEWORK\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]]},
         {"\<\"\"\>", "\<\"\"\>", 
          
          StyleBox["\<\"Conventions, utilities and the generic construction\"\
\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section0"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"0.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Scope and conventions of the notebook\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Scope and conventions of the notebook\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section0"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section0"}]; 
              NotebookLocate["section0"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section1"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"1.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Symbolic utilities\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Symbolic utilities\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section1"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section1"}]; 
              NotebookLocate["section1"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section2"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Generic Faddeev\[Dash]Jackiw construction\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Generic Faddeev\[Dash]Jackiw construction\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section2"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section2"}]; 
              NotebookLocate["section2"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection21"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   From the second-order Lagrangian to the kinetic \
data\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   From the second-order Lagrangian to the kinetic \
data\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection21"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection21"}]; 
              NotebookLocate["subsection21"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection22"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   Legendre transform and the first-order system\"\
\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   Legendre transform and the first-order system\"\
\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection22"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection22"}]; 
              NotebookLocate["subsection22"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection23"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   One-form, presymplectic matrix, bordering\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   One-form, presymplectic matrix, bordering\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection23"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection23"}]; 
              NotebookLocate["subsection23"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection24"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.4\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   Kernels, contractions, first-class test\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   Kernels, contractions, first-class test\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection24"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection24"}]; 
              NotebookLocate["subsection24"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection25"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.5\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   The chain criterion\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   The chain criterion\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection25"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection25"}]; 
              NotebookLocate["subsection25"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection26"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"2.6\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   Assembling one system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   Assembling one system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection26"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection26"}]; 
              NotebookLocate["subsection26"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section3"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"3.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Verification utilities\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Verification utilities\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section3"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section3"}]; 
              NotebookLocate["section3"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"MECHANICAL SYSTEMS\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"The four analytic examples\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section4"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"4.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Example I: three pairs of massless pulleys\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Example I: three pairs of massless pulleys\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section4"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section4"}]; 
              NotebookLocate["section4"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section5"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{6.601074600219727, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"5.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Example II: two pulleys and one mass\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Example II: two pulleys and one mass\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section5"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section5"}]; 
              NotebookLocate["section5"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section6"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{6.601074600219727, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"6.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"Example III: four masses, springs on the \
masses\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             
             StyleBox["\<\"Example III: four masses, springs on the \
masses\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section6"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section6"}]; 
              NotebookLocate["section6"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section7"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"7.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"Example IV: four masses, springs on the \
corners\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             
             StyleBox["\<\"Example IV: four masses, springs on the \
corners\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section7"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section7"}]; 
              NotebookLocate["section7"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"PARAMETER STRATA AND GAUGE CHAINS\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"Where the parameters decide the structure\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section8"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Parameter stratification\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Parameter stratification\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section8"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section8"}]; 
              NotebookLocate["section8"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection81"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   The two branches of the corner-spring \
system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   The two branches of the corner-spring \
system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection81"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection81"}]; 
              NotebookLocate["subsection81"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection82"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   Equilibria and the finite spectrum on the \
corner-spring system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   Equilibria and the finite spectrum on the \
corner-spring system\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection82"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection82"}]; 
              NotebookLocate["subsection82"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection83"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.3\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   Branchwise versus global reduction\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   Branchwise versus global reduction\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection83"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection83"}]; 
              NotebookLocate["subsection83"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection84"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{4.8007810592651365`, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"8.4\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   Compound spring: change of constraint structure\
\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   Compound spring: change of constraint structure\
\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection84"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection84"}]; 
              NotebookLocate["subsection84"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section9"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"9.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"The parameter-controlled system of manuscript \
Section 13.5\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             
             StyleBox["\<\"The parameter-controlled system of manuscript \
Section 13.5\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, "section9"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section9"}]; 
              NotebookLocate["section9"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection91"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"9.1\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"   The dynamical content\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             StyleBox["\<\"   The dynamical content\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection91"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection91"}]; 
              NotebookLocate["subsection91"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "subsection92"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 8, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 8, FontColor -> 
              Lighter[Gray, 0.55]]], StandardForm],
           ImageSizeCache->{3.839843559265137, {0., 4.148437401093543}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"9.2\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->13,
           FontColor->RGBColor[0.425, 0.425, 0.425]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             
             StyleBox["\<\"   The same transition from the bordered \
kernel\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontColor->RGBColor[0.375, 0.375, 0.375]], True->
             
             StyleBox["\<\"   The same transition from the bordered \
kernel\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->13.5,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "subsection92"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"subsection92"}]; 
              NotebookLocate["subsection92"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {"\<\"\"\>", "\<\"\"\>", 
          StyleBox["\<\"AUDIT\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->15,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]]},
         {"\<\"\"\>", "\<\"\"\>", 
          
          StyleBox["\<\"Correspondence with the manuscript and final checks\"\
\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->16,
           FontSlant->Italic,
           FontColor->RGBColor[0.375, 0.375, 0.375]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section10"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"10.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Cross-checks against the manuscript\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Cross-checks against the manuscript\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "section10"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section10"}]; 
              NotebookLocate["section10"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]},
         {
          DynamicBox[ToBoxes[
            If[
             MemberQ[$CellContext`tocVisited$$, "section11"], 
             Style[
             "\[FilledSmallCircle]", FontSize -> 11, FontColor -> 
              Darker[Blue]], 
             Style[
             "\[EmptySmallCircle]", FontSize -> 11, FontColor -> 
              Lighter[Gray, 0.4]]], StandardForm],
           ImageSizeCache->{5.279785537719726, {0., 5.704101760312915}},
           TrackedSymbols:>{$CellContext`tocVisited$$}], 
          StyleBox["\<\"11.\"\>",
           StripOnInput->False,
           FontFamily->"Helvetica",
           FontSize->19,
           FontWeight->Bold,
           FontColor->RGBColor[0, 0, 
             Rational[2, 3]]], 
          TagBox[
           ButtonBox[
            PaneSelectorBox[{False->
             StyleBox["\<\"Final verification\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontColor->RGBColor[0.325, 0.325, 0.325]], True->
             StyleBox["\<\"Final verification\"\>",
              StripOnInput->False,
              FontFamily->"Helvetica",
              FontSize->19,
              FontWeight->Bold,
              FontColor->RGBColor[0, 0, 1]]}, Dynamic[
              CurrentValue["MouseOver"]],
             FrameMargins->0,
             ImageSize->Automatic],
            Alignment->Left,
            Appearance->None,
            BaseStyle->"Hyperlink",
            
            ButtonFunction:>
             Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                 
                 CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                   Blank[List]] :> {}]; 
              CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}] = 
               Append[$CellContext`h$, 
                 "section11"]; $CellContext`tocVisited$$ = 
               Union[$CellContext`tocVisited$$, {"section11"}]; 
              NotebookLocate["section11"]],
            ContentPadding->False,
            Evaluator->Automatic,
            FrameMargins->0,
            Method->"Queued"],
           MouseAppearanceTag["LinkHand"]]}
        },
        AutoDelete->False,
        BaseStyle->{FontFamily -> "Helvetica"},
        GridBoxAlignment->{
         "Columns" -> {Center, Right, Left}, "Rows" -> {{Center}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{1.1}}, "Rows" -> {{1.05}}}],
       "Grid"]},
     {
      TemplateBox[{16},
       "Spacer1"]},
     {
      StyleBox["\<\"\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\
\[HorizontalLine]\[HorizontalLine]\[HorizontalLine]\"\>",
       StripOnInput->False,
       FontFamily->"Helvetica",
       FontSize->10,
       FontColor->GrayLevel[0.5]]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Left}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{Automatic}}, "Rows" -> {{0.8}}}],
   "Column"],
  DynamicModuleValues:>{}]], "Text",
 Editable->False,
 ShowCellBracket->False,
 CellMargins->{{40, 40}, {20, 20}},
 ShowStringCharacters->False,
 CellTags->"toc",ExpressionUUID->"64557e9e-e79e-1c4e-84be-8d5239bc5ff3"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["0. Scope and conventions of the notebook",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.9964880089402866`*^9}, {3.9964934806504955`*^9, 3.996493481534355*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section0",ExpressionUUID->"934e4654-dbe0-b44e-8f69-b360348fcfef"],

Cell[TextData[{
 "Sections 4 to 7 treat the four mechanical systems in the order of Section \
14 of the manuscript. Section 8 collects the parameter-stratification checks, \
including the compound spring used there as a contrast. Section 9 treats the \
parameter-controlled system of Section 13.5. Section 10 lists the \
correspondences with numbered results of the manuscript, and Section 11 \
aggregates every check into a single association.\n\nConventions. \
Configuration variables are ",
 Cell[BoxData[
 "q"], "Input",ExpressionUUID->"43e803ec-ebf0-2040-8766-cadba1037553"],
 ", momenta ",
 Cell[BoxData[
 "p"], "Input",ExpressionUUID->"7e11679b-a45a-5644-b57a-2471492aa268"],
 ", multipliers ",
 Cell[BoxData[
 "lam"], "Input",ExpressionUUID->"59b6da04-c0e6-c244-a1d7-318f5928d276"],
 ". The extended coordinate is ",
 Cell[BoxData[
  RowBox[{"xi", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"q", ",", "p", ",", "lam"}], "]"}]}]], "Input",ExpressionUUID->
  "706792ce-4784-524f-a8fb-25d258181115"],
 ". The presymplectic matrix is ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f0", "[", 
    RowBox[{"[", 
     RowBox[{"A", ",", "B"}], "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "B", "]"}], "]"}], ",", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "A", "]"}], "]"}]}], "]"}], "-", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"a", "[", 
       RowBox[{"[", "A", "]"}], "]"}], ",", 
      RowBox[{"xi", "[", 
       RowBox[{"[", "B", "]"}], "]"}]}], "]"}]}]}]], "Input",ExpressionUUID->
  "696604cb-3afc-ae46-a986-517cedd287ed"],
 ", and the bordering convention is the one fixed in Remark 2.4 of the \
manuscript,\n\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "1", ")"}]], "\[LongEqual]", 
         RowBox[{"(", 
           Cell[
            BoxData[
             FormBox[
              GridBox[{{
                 Cell[
                  TextData[{" ", 
                    Cell[
                    BoxData[
                    SuperscriptBox[
                    StyleBox["f", "TI"], 
                    RowBox[{"(", "0", ")"}]]], "InlineFormula"], " "}]], 
                 Cell[
                  TextData[{" ", 
                    Cell[
                    BoxData[
                    StyleBox["B", "TI"]], "InlineFormula"], " "}]]}, {
                 Cell[
                  TextData[{" ", 
                    Cell[
                    BoxData[
                    RowBox[{"-", 
                    SuperscriptBox[
                    StyleBox["B", "TI"], 
                    StyleBox["T", FontSlant -> "Plain"]]}]], "InlineFormula"],
                     " "}]], 
                 Cell[
                  TextData[{" ", 
                    Cell["0", "InlineFormula"], " "}]]}}], TraditionalForm]]],
            ")"}], "."}], TraditionalForm], "errors" -> {}, "input" -> 
     "f^{(1)}\n=\n\\begin{pmatrix}\nf^{(0)} & B \\\\\n-B^{\\mathsf T} & 0\n\
\\end{pmatrix}.", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "47848bf3-5a04-7b40-8090-99753e62f4bd"],
 "\n\nAll parameters remain symbolic and unrestricted unless an assumption is \
stated."
}], "Text",
 CellChangeTimes->{{3.9964871227675514`*^9, 3.996487123136652*^9}, {
  3.996487161453684*^9, 3.9964872731313744`*^9}, {3.9964873152230473`*^9, 
  3.9964873438987274`*^9}},ExpressionUUID->"e4cc6ccf-f53c-8a4b-913b-\
05a7a4e6c54e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", " ", "=", " ", "True"}], ";"}], "   ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"no", " ", "global", " ", "assumptions"}], ";", " ", 
    RowBox[{
    "every", " ", "branch", " ", "is", " ", "declared", " ", "locally"}]}], 
   " ", "*)"}]}]}], "Code",
 CellLabel->"In[62]:=",ExpressionUUID->"a85e2b1e-8761-e345-9588-5cb683a0bf78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["1. Symbolic utilities",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.9964879822548084`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section1",ExpressionUUID->"20b7c993-94c7-a947-be95-c150cf1565c4"],

Cell[TextData[{
 "Three primitives. ",
 Cell[BoxData[
 "zeroQ"], "Input",ExpressionUUID->"6540f844-2e50-4345-8c07-396e8d09100e"],
 " decides vanishing under explicitly supplied assumptions and never under \
hidden ones; the default is the empty assumption ",
 ButtonBox["True",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/True"],
 ". ",
 Cell[BoxData[
 "rankOf"], "Input",ExpressionUUID->"ff780fe3-ea12-5947-99b6-e4641494653c"],
 " is ",
 ButtonBox["MatrixRank",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/MatrixRank"],
 ", named separately so that each appeal to a generic rank is explicit at the \
call site rather than buried in a larger expression. ",
 Cell[BoxData[
 "firstOrderQ"], "Input",ExpressionUUID->
  "5e957b78-bd7c-5e4e-a025-0fc3c28fe82d"],
 " decides whether an expression is of total degree at most one in a given \
list of velocities."
}], "Text",
 CellChangeTimes->{{3.9964874489786205`*^9, 
  3.9964875225502777`*^9}},ExpressionUUID->"28590d63-37c1-6b44-98bd-\
184473fcb497"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "zeroQ", ",", " ", "rankOf", ",", " ", "gradient", ",", " ", "hessian", ",",
      " ", "firstOrderQ", ",", " ", "eqResidual"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"expr_", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"AllTrue", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{"{", "expr", "}"}], "]"}], ",", " ", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"#", ",", " ", "assum"}], "]"}], " ", "===", " ", "0"}], 
        "]"}], " ", "&"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rankOf", "[", 
     RowBox[{"m_", "?", "MatrixQ"}], "]"}], " ", ":=", " ", 
    RowBox[{"MatrixRank", "[", "m", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gradient", "[", 
     RowBox[{"f_", ",", " ", "vars_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", " ", 
      RowBox[{"{", "vars", "}"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Residual", " ", "of", " ", "an", " ", 
     RowBox[{"equation", ".", " ", "A"}], " ", "row", " ", "that", " ", 
     "reduces", " ", "to", " ", "an", " ", "identity", " ", "is", " ", 
     "returned", " ", "by", "\n", "   ", "Equal", " ", "as", " ", "True"}], ",",
     " ", 
    RowBox[{
    "not", " ", "as", " ", "an", " ", "unevaluated", " ", "equation"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"so", " ", 
      RowBox[{"Subtract", " ", "@@", " ", "eq"}], " ", "would", " ", "be", "\n",
       "   ", "meaningless", " ", "there"}], ";", " ", 
     RowBox[{
     "a", " ", "vacuous", " ", "row", " ", "has", " ", "residual", " ", 
      "zero", " ", "and", " ", "is", " ", "reported", " ", "as", " ", 
      RowBox[{"such", ".", "\n", "   ", "An"}], " ", "equation", " ", "that", 
      " ", "reduced", " ", "to", " ", "False", " ", "is", " ", "deliberately",
       " ", "left", " ", "unevaluated"}]}], ",", " ", 
    RowBox[{
    "so", " ", "that", "\n", "   ", "an", " ", "inconsistent", " ", "row", " ",
      "cannot", " ", "be", " ", "read", " ", "as", " ", "a", " ", "vanishing",
      " ", 
     RowBox[{"residual", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eqResidual", "[", "True", "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eqResidual", "[", "eq_Equal", "]"}], " ", ":=", " ", 
    RowBox[{"Subtract", " ", "@@", " ", "eq"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hessian", "[", 
     RowBox[{"f_", ",", " ", "vars_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"f", ",", " ", 
      RowBox[{"{", 
       RowBox[{"vars", ",", " ", "2"}], "}"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Total", " ", "degree"}], ",", " ", 
    RowBox[{"not", " ", "degree", " ", "variable", " ", "by", " ", 
     RowBox[{"variable", ".", " ", "The"}], " ", "distinction", " ", 
     RowBox[{"matters", ":", "\n", "   ", 
      RowBox[{
      "dq1", " ", "dq2", " ", "has", " ", "degree", " ", "1", " ", "in", " ", 
       "each", " ", "velocity", " ", "separately", " ", "and", " ", "total", " ",
        "degree", " ", "2"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"so", " ", "a", "\n", "   ", "test", " ", "built", " ", "on", " ", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"L", ",", " ", "#"}], "]"}], " ", "&"}], " ", "/@", " ", 
        "vel"}], "]"}], " ", "would", " ", "accept", " ", "a", " ", 
      "Lagrangian", " ", "that", "\n", "   ", "is", " ", "not", " ", "of", " ",
       "first", " ", 
      RowBox[{"order", ".", " ", "Hypothesis"}], " ", "H8", " ", "of", " ", 
      "the", " ", "manuscript", " ", "is", " ", "the", " ", "total"}], "-", 
     RowBox[{"degree", "\n", "   ", "condition"}]}], ",", " ", 
    RowBox[{
    "and", " ", "that", " ", "is", " ", "what", " ", "is", " ", "tested", " ", 
     RowBox[{"here", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"firstOrderQ", "[", 
    RowBox[{"L_", ",", " ", "vel_List"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ex", " ", "=", " ", 
       RowBox[{"Expand", "[", "L", "]"}]}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"PolynomialQ", "[", 
       RowBox[{"ex", ",", " ", "vel"}], "]"}], " ", "&&", "\n", "      ", 
      RowBox[{"AllTrue", "[", 
       RowBox[{
        RowBox[{"MonomialList", "[", 
         RowBox[{"ex", ",", " ", "vel"}], "]"}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"Total", "[", 
           RowBox[{"Exponent", "[", 
            RowBox[{"#", ",", " ", "vel"}], "]"}], "]"}], " ", "<=", " ", 
          "1"}], " ", "&"}]}], "]"}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[3973]:=",ExpressionUUID->"b9678f11-2fb1-f64b-a625-8e1a821b2588"],

Cell[TextData[{
 "Assertion machinery. Every check appends a Boolean to ",
 Cell[BoxData[
 "$checks"], "Input",ExpressionUUID->"09524958-372a-904e-82a1-e3af0d103007"],
 " and returns a visibly coloured statement, so that a failure cannot pass \
unnoticed. No check is allowed to report success without evaluating a \
symbolic condition."
}], "Text",
 CellChangeTimes->{{3.9964875377971096`*^9, 
  3.996487545632759*^9}},ExpressionUUID->"c5cae618-a342-fc47-9043-\
0d495a152d5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"$checks", ",", " ", "assert", ",", " ", "checkSummary"}], "]"}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"$checks", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"assert", ",", " ", "HoldRest"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"assert", "[", 
     RowBox[{"label_String", ",", " ", "test_"}], "]"}], " ", ":=", "\n", 
    "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r", " ", "=", " ", 
        RowBox[{"TrueQ", "[", "test", "]"}]}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{"label", " ", "->", " ", "r"}]}], "]"}], ";", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{"r", ",", "\n", "      ", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"label", " ", "<>", " ", "\"\<: verified\>\""}], ",", " ", 
           RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], ",", "\n", 
         "      ", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"label", " ", "<>", " ", "\"\<: FAILED\>\""}], ",", " ", 
           "Red", ",", " ", "Bold"}], "]"}]}], "]"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkSummary", "[", "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Total\>\"", " ", "->", " ", 
       RowBox[{"Length", "[", "$checks", "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<Passed\>\"", " ", "->", " ", 
       RowBox[{"Count", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{"_", " ", "->", " ", "True"}]}], "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<Failed\>\"", " ", "->", " ", 
       RowBox[{"Cases", "[", 
        RowBox[{"$checks", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l_", " ", "->", " ", "False"}], ")"}], " ", ":>", " ", 
          "l"}]}], "]"}]}]}], "|>"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Retrieval", " ", "by", " ", "exact", " ", "label"}], ",", " ", 
    RowBox[{
    "so", " ", "that", " ", "a", " ", "summary", " ", "indicator", " ", 
     "names", " ", "the", " ", "checks", " ", "it", "\n", "   ", "actually", " ", 
     RowBox[{"aggregates", ".", " ", "A"}], " ", "label", " ", "that", " ", 
     "was", " ", "never", " ", "asserted", " ", "is", " ", "reported", " ", 
     "as", " ", "absent", "\n", "   ", "rather", " ", "than", " ", "treated", 
     " ", "as", " ", "a", " ", 
     RowBox[{"success", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"checkValue", ",", " ", "allChecks"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"checkValue", "[", "label_String", "]"}], " ", ":=", " ", 
    RowBox[{"Lookup", "[", 
     RowBox[{
      RowBox[{"Association", "[", "$checks", "]"}], ",", " ", "label", ",", 
      " ", 
      RowBox[{"Missing", "[", 
       RowBox[{"\"\<NoSuchCheck\>\"", ",", " ", "label"}], "]"}]}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"allChecks", "[", "labels_List", "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", " ", "=", " ", 
        RowBox[{"Association", "[", "$checks", "]"}]}], ",", " ", "missing"}],
       "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"missing", " ", "=", " ", 
       RowBox[{"Complement", "[", 
        RowBox[{"labels", ",", " ", 
         RowBox[{"Keys", "[", "a", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"missing", " ", "=!=", " ", 
         RowBox[{"{", "}"}]}], ",", " ", 
        RowBox[{"Missing", "[", 
         RowBox[{"\"\<AbsentChecks\>\"", ",", " ", "missing"}], "]"}], ",", 
        " ", 
        RowBox[{"AllTrue", "[", 
         RowBox[{"labels", ",", " ", 
          RowBox[{
           RowBox[{"TrueQ", "[", 
            RowBox[{"a", "[", "#", "]"}], "]"}], " ", "&"}]}], "]"}]}], 
       "]"}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[3981]:=",ExpressionUUID->"68941b56-0a0b-8e48-bdab-d8397b98e2bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2. Generic Faddeev-Jackiw construction",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section2",ExpressionUUID->"f172f760-0088-1e42-8c37-e171db23cfda"],

Cell["\<\
This section builds the generic symbolic pipeline underlying the Faddeev\
\[Dash]Jackiw analysis used throughout the supplement. Each function has one \
mathematical responsibility and corresponds to a specific object in the \
construction. The sequence begins with the singular kinetic structure and its \
kernel, proceeds through the Legendre construction of the first-order system, \
and then builds the one-form, presymplectic matrix, constraint blocks, and \
bordered structure required by the chain criterion. Nothing here is \
specialised to a particular mechanical system. The same construction is \
subsequently instantiated for each example, with the intermediate objects \
retained so that every step can be inspected and verified independently \
rather than hidden inside a single opaque routine.\
\>", "Text",
 CellChangeTimes->{
  3.996487690116892*^9},ExpressionUUID->"28fc08c5-9fe4-f94b-b8fa-\
fbe3843825bf"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.1 From the second-order Lagrangian to the kinetic \
data",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488595109955*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection21",ExpressionUUID->"8111fb67-c990-3f4e-8305-81c0115961c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "kineticMatrix", ",", " ", "velocityLinearQ", ",", " ", "rankStrata", ",",
      " ", "penroseResiduals"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Velocity", " ", "Hessian", " ", "K_ij"}], " ", "=", " ", 
     RowBox[{"D", "[", 
      RowBox[{"L", ",", " ", "dq_i", ",", " ", "dq_j"}], "]"}]}], ";", " ", 
    RowBox[{"manuscript", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "14.1", ")"}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kineticMatrix", "[", 
     RowBox[{"L_", ",", " ", "dq_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"hessian", "[", 
     RowBox[{"L", ",", " ", "dq"}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"K", " ", "constant"}], " ", "<=", ">", " ", 
    RowBox[{
    "L", " ", "quadratic", " ", "in", " ", "the", " ", "velocities", " ", 
     "with", " ", "constant", " ", "coefficients"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"velocityLinearQ", "[", 
     RowBox[{
      RowBox[{"K_", "?", "MatrixQ"}], ",", " ", "dq_List"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"D", "[", 
      RowBox[{"K", ",", " ", 
       RowBox[{"{", "dq", "}"}]}], "]"}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Locus", " ", "on", " ", "which", " ", "the", " ", "generic", " ", "rank",
      " ", "is", " ", "attained"}], ",", " ", 
    RowBox[{"and", " ", "its", " ", 
     RowBox[{"complement", ".", "\n", "   ", "MatrixRank"}], " ", "returns", " ",
      "the", " ", "rank", " ", "r", " ", "of", " ", "the", " ", "generic", " ", 
     RowBox[{"specialisation", ".", " ", "The"}], " ", "regular", "\n", "   ",
      "locus", " ", "is", " ", "where", " ", "at", " ", "least", " ", "one", " ",
      "minor", " ", "of", " ", "order", " ", "r", " ", "is", " ", "nonzero"}],
     ",", " ", 
    RowBox[{
     RowBox[{
     "which", " ", "is", " ", "exactly", "\n", "   ", "where", " ", "the", " ",
       "rank", " ", "equals", " ", "r"}], ";", " ", 
     RowBox[{
     "the", " ", "degeneracy", " ", "locus", " ", "is", " ", "where", " ", 
      "all", " ", "minors", " ", "of", " ", "order", " ", "r", "\n", "   ", 
      "vanish"}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "exactly", " ", "where", " ", "the", " ", "rank",
      " ", "drops", " ", "below", " ", 
     RowBox[{"r", ".", " ", "Minors"}], " ", "of", " ", "order", " ", "r", " ",
      "are", "\n", "   ", "the", " ", "maximal", " ", "ones", " ", "that", " ",
      "do", " ", "not", " ", "vanish", " ", "identically"}], ",", " ", 
    RowBox[{
    "so", " ", "the", " ", "two", " ", "loci", " ", "are", "\n", "   ", 
     "complementary", " ", "and", " ", "together", " ", "exhaust", " ", "the",
      " ", "parameter", " ", 
     RowBox[{"space", ".", "\n", "   ", "Two"}], " ", "points", " ", "of", " ", 
     RowBox[{"use", ".", " ", "First"}]}], ",", " ", 
    RowBox[{
    "minors", " ", "that", " ", "vanish", " ", "identically", " ", "are", " ",
      "dropped", " ", "before", "\n", "   ", "the", " ", "conditions", " ", 
     "are", " ", "formed"}], ",", " ", 
    RowBox[{
    "so", " ", "a", " ", "trivially", " ", "satisfied", " ", "disjunct", " ", 
     "cannot", " ", "make", " ", "the", "\n", "   ", "regular", " ", "locus", 
     " ", "look", " ", "larger", " ", "than", " ", "it", " ", 
     RowBox[{"is", ".", " ", "Second"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "Reduce", " ", "is", " ", "taken", " ", "over", " ", "the", "\n", "   ", 
      "declared", " ", "parameters", " ", "only"}], ";", " ", 
     RowBox[{
     "a", " ", "symbol", " ", "occurring", " ", "in", " ", "a", " ", "minor", 
      " ", "but", " ", "absent", " ", "from", " ", "that", "\n", "   ", 
      "list", " ", "would", " ", "be", " ", "treated", " ", "as", " ", "a", " ",
       "further", " ", "unknown"}]}], ",", " ", 
    RowBox[{
    "so", " ", "the", " ", "caller", " ", "must", " ", "declare", " ", "the", 
     "\n", "   ", "full", " ", "parameter", " ", 
     RowBox[{"list", ".", " ", "Every"}], " ", "call", " ", "below", " ", 
     RowBox[{"does", ".", "\n", "   ", "This"}], " ", "is", " ", "what", " ", 
     "replaces", " ", "any", " ", "tacit", " ", "genericity", " ", 
     "assumption", " ", "behind", " ", 
     RowBox[{"NullSpace", ":", " ", 
      RowBox[{
      "the", "\n", "   ", "stratum", " ", "is", " ", "exhibited", " ", 
       "first"}]}]}], ",", " ", 
    RowBox[{"and", " ", "the", " ", "kernel", " ", "is", " ", "taken", " ", 
     RowBox[{"afterwards", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rankStrata", "[", 
     RowBox[{
      RowBox[{"K_", "?", "MatrixQ"}], ",", " ", "params_List"}], "]"}], " ", ":=",
     "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"r", " ", "=", " ", 
         RowBox[{"rankOf", "[", "K", "]"}]}], ",", " ", "mins"}], "}"}], ",", 
      "\n", "    ", 
      RowBox[{
       RowBox[{"mins", " ", "=", " ", 
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"Minors", "[", 
            RowBox[{"K", ",", " ", "r"}], "]"}], "]"}], ",", " ", "0"}], 
         "]"}]}], ";", "\n", "    ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<GenericRank\>\"", " ", "->", " ", "r"}], ",", "\n", 
         "      ", 
         RowBox[{"\"\<RegularLocus\>\"", " ", "->", " ", 
          RowBox[{"Reduce", "[", 
           RowBox[{
            RowBox[{"Or", " ", "@@", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{"mins", " ", "!=", " ", "0"}], "]"}]}], ",", " ", 
            "params"}], "]"}]}], ",", "\n", "      ", 
         RowBox[{"\"\<DegeneracyLocus\>\"", " ", "->", " ", 
          RowBox[{"Reduce", "[", 
           RowBox[{
            RowBox[{"And", " ", "@@", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{"mins", " ", "==", " ", "0"}], "]"}]}], ",", " ", 
            "params"}], "]"}]}]}], "|>"}]}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "four", " ", "Moore"}], "-", 
     RowBox[{"Penrose", " ", "conditions"}]}], ",", " ", 
    RowBox[{
    "returned", " ", "as", " ", "residuals", " ", "rather", " ", "than", "\n",
      "   ", "as", " ", "a", " ", "Boolean"}], ",", " ", 
    RowBox[{
    "so", " ", "that", " ", "the", " ", "assumption", " ", "under", " ", 
     "which", " ", "they", " ", "vanish", " ", "is", " ", 
     RowBox[{"visible", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"penroseResiduals", "[", 
    RowBox[{
     RowBox[{"K_", "?", "MatrixQ"}], ",", " ", 
     RowBox[{"Kp_", "?", "MatrixQ"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"K", " ", ".", " ", "Kp", " ", ".", " ", "K"}], " ", "-", " ", 
      "K"}], ",", " ", 
     RowBox[{
      RowBox[{"Kp", " ", ".", " ", "K", " ", ".", " ", "Kp"}], " ", "-", " ", 
      "Kp"}], ",", "\n", "   ", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"K", " ", ".", " ", "Kp"}], "]"}], " ", "-", " ", 
      RowBox[{"K", " ", ".", " ", "Kp"}]}], ",", " ", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"Kp", " ", ".", " ", "K"}], "]"}], " ", "-", " ", 
      RowBox[{"Kp", " ", ".", " ", "K"}]}]}], "}"}]}], ";"}]}], "Code",
 CellLabel->
  "In[3989]:=",ExpressionUUID->"92d5a51f-58c4-1747-a51f-d280bda70d3f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.2 Legendre transform and the first-order system",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.9964886217481384`*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection22",ExpressionUUID->"75a68c74-34fc-3846-a1bf-6f60dd3a088d"],

Cell[TextData[{
 "Manuscript Lemma 14.1. The momenta are ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["p", "TI"], "\[LongEqual]", 
         StyleBox["K", "TI"], 
         OverscriptBox[
          StyleBox["q", "TI"], "."]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$p = K\\dot{q}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bec07902-c848-1e4e-91c2-6331deefa8ae"],
 ", the primary constraints are ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[CapitalOmega]", 
          StyleBox["a", "TI"]], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["w", "TI"], 
          StyleBox["a", "TI"]], "\[CenterDot]", 
         StyleBox["p", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\Omega_a = w_a \\cdot p$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2167b40f-4927-8647-8813-5864bc8ba394"],
 ", with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["w", "TI"], 
        StyleBox["a", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$w_a$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ed646dd0-66a6-454b-93a1-295418528c79"],
 " a basis of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         StyleBox["K", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\ker K$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8c2fd216-fb02-2046-b583-9ee46828700f"],
 ", and the canonical Hamiltonian on the primary surface is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["H", "TI"], 
          StyleBox["C", "TI"]], "\[LongEqual]", 
         FractionBox["1", "2"], 
         SuperscriptBox[
          StyleBox["p", "TI"], 
          StyleBox["T", FontSlant -> "Plain"]], 
         SuperscriptBox[
          StyleBox["K", "TI"], "+"], 
         StyleBox["p", "TI"], "+", 
         StyleBox["V", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$H_C = \\frac{1}{2}p^{\\mathsf T}K^+p + V$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "247ed48d-aac1-0242-a962-d73739b2b38a"],
 ". The extended potential is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["V", "TI"], 
          StyleBox["ext", FontSlant -> "Plain"]], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["H", "TI"], 
          StyleBox["C", "TI"]], "+", 
         SuperscriptBox["\[Lambda]", 
          StyleBox["a", "TI"]], 
         SubscriptBox["\[CapitalOmega]", 
          StyleBox["a", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$V_{\\mathrm{ext}} = H_C + \\lambda^a\\Omega_a$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "726087d1-1ea0-164d-9a62-0271f0ebcb2e"],
 ", and the first-order Lagrangian is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["L", "TI"], 
          StyleBox["FJ", FontSlant -> "Plain"]], "\[LongEqual]", 
         StyleBox["p", "TI"], "\[CenterDot]", 
         OverscriptBox[
          StyleBox["q", "TI"], "."], "-", 
         SubscriptBox[
          StyleBox["V", "TI"], 
          StyleBox["ext", FontSlant -> "Plain"]]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$L_{\\mathrm{FJ}} = p\\cdot\\dot{q} - V_{\\mathrm{ext}}$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7ba28df2-a0e9-8241-b2e0-d5c4678db152"],
 "."
}], "Text",
 CellChangeTimes->{{3.996489008714941*^9, 3.9964890386234016`*^9}, {
  3.996489099676903*^9, 3.996489137826729*^9}, {3.996489229815855*^9, 
  3.996489276748436*^9}},ExpressionUUID->"d85af8a6-70b5-6047-a5d0-\
9287fdc49602"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "primaryConstraints", ",", " ", "canonicalHamiltonian", ",", " ", 
     "extendedPotential", ",", " ", "firstOrderLagrangian"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"primaryConstraints", "[", 
     RowBox[{"W_List", ",", " ", "p_List"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"#", " ", ".", " ", "p"}], ")"}], " ", "&"}], " ", "/@", " ", 
     "W"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"canonicalHamiltonian", "[", 
     RowBox[{
      RowBox[{"Kp_", "?", "MatrixQ"}], ",", " ", "p_List", ",", " ", "V_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{"p", " ", ".", " ", "Kp", " ", ".", " ", "p"}]}], " ", "+", " ",
      "V"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"extendedPotential", "[", 
     RowBox[{
      RowBox[{"Kp_", "?", "MatrixQ"}], ",", " ", "p_List", ",", " ", "V_", ",",
       " ", "W_List", ",", " ", "lam_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{
     RowBox[{"canonicalHamiltonian", "[", 
      RowBox[{"Kp", ",", " ", "p", ",", " ", "V"}], "]"}], " ", "+", " ", 
     RowBox[{"lam", " ", ".", " ", 
      RowBox[{"primaryConstraints", "[", 
       RowBox[{"W", ",", " ", "p"}], "]"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"firstOrderLagrangian", "[", 
    RowBox[{"p_List", ",", " ", "dq_List", ",", " ", "Vext_"}], "]"}], " ", ":=",
    " ", 
   RowBox[{
    RowBox[{"p", " ", ".", " ", "dq"}], " ", "-", " ", "Vext"}]}], 
  ";"}]}], "Code",
 CellLabel->
  "In[3994]:=",ExpressionUUID->"083d9384-fce1-2e46-ad12-ac4460f747f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.3 One-form, presymplectic matrix, bordering",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection23",ExpressionUUID->"bd7e6587-eeb0-124d-9113-9ad9bee8809f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "oneForm", ",", " ", "presymplecticMatrix", ",", " ", "borderedMatrix", ",",
      " ", "gammaBlock", ",", " ", "secondaryBlock", ",", " ", 
     "constraintMatrix"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"a_A", " ", "=", " ", 
      RowBox[{"D", "[", 
       RowBox[{"L", ",", " ", "dxi_A"}], "]"}]}], ";", " ", 
     RowBox[{
     "the", " ", "check", " ", "that", " ", "a", " ", "does", " ", "not", " ",
       "depend", " ", "on", " ", "the", " ", "velocities", " ", "is", "\n", 
      "   ", "hypothesis", " ", "H8", " ", "of", " ", "the", " ", 
      "manuscript", " ", "and", " ", "is", " ", "asserted"}]}], ",", " ", 
    RowBox[{"not", " ", 
     RowBox[{"assumed", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"oneForm", "[", 
     RowBox[{"L_", ",", " ", "dxi_List"}], "]"}], " ", ":=", " ", 
    RowBox[{"D", "[", 
     RowBox[{"L", ",", " ", 
      RowBox[{"{", "dxi", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"presymplecticMatrix", "[", 
     RowBox[{"a_List", ",", " ", "xi_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", "b", "]"}], "]"}], ",", " ", 
         RowBox[{"xi", "[", 
          RowBox[{"[", "A", "]"}], "]"}]}], "]"}], " ", "-", " ", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", "A", "]"}], "]"}], ",", " ", 
         RowBox[{"xi", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"A", ",", " ", 
        RowBox[{"Length", "[", "xi", "]"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"b", ",", " ", 
        RowBox[{"Length", "[", "xi", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"borderedMatrix", "[", 
     RowBox[{
      RowBox[{"f0_", "?", "MatrixQ"}], ",", " ", 
      RowBox[{"B_", "?", "MatrixQ"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"ArrayFlatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"f0", ",", " ", "B"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Transpose", "[", "B", "]"}]}], ",", " ", "0"}], "}"}]}], 
      "}"}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Gamma", " ", "=", " ", 
     RowBox[{
      RowBox[{"N", "^", "T"}], " ", "B"}]}], ",", " ", 
    RowBox[{"manuscript", " ", 
     RowBox[{"Eq", ".", " ", 
      RowBox[{"(", "2.11", ")"}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"gammaBlock", "[", 
     RowBox[{
      RowBox[{"N_", "?", "MatrixQ"}], ",", " ", 
      RowBox[{"B_", "?", "MatrixQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Transpose", "[", "N", "]"}], " ", ".", " ", "B"}]}], ";"}], 
  "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"M", " ", "=", " ", 
     RowBox[{
      RowBox[{"B", "^", "T"}], " ", 
      RowBox[{"f", "^", 
       RowBox[{"+", " ", "B"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"manuscript", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "2.12", ")"}]}]}], ";", " ", 
     RowBox[{
     "fplus", " ", "must", " ", "be", " ", "supplied", " ", "and", " ", 
      "verified"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"secondaryBlock", "[", 
     RowBox[{
      RowBox[{"B_", "?", "MatrixQ"}], ",", " ", 
      RowBox[{"fplus_", "?", "MatrixQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Transpose", "[", "B", "]"}], " ", ".", " ", "fplus", " ", ".", 
     " ", "B"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"C", " ", "=", " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"0", "  ", "-", "Gamma"}], " ", ";", " ", 
       RowBox[{
        RowBox[{"Gamma", "^", "T"}], "  ", "M"}]}], " ", ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{"manuscript", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "5.9", ")"}]}]}], ";", " ", 
     RowBox[{"note", " ", "C", " ", "is", " ", "not", " ", "Gamma"}]}]}], " ",
    "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"constraintMatrix", "[", 
    RowBox[{
     RowBox[{"Gam_", "?", "MatrixQ"}], ",", " ", 
     RowBox[{"M_", "?", "MatrixQ"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0", " ", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"Length", "[", "Gam", "]"}], "]"}]}], ",", " ", 
        RowBox[{"-", "Gam"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Transpose", "[", "Gam", "]"}], ",", " ", "M"}], "}"}]}], 
     "}"}], "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[3999]:=",ExpressionUUID->"dc527db7-ad0a-0142-bd1a-534c19d7d34b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.4 Kernels, contractions, first-class test",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964886910648403`*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection24",ExpressionUUID->"17843d6e-38db-214d-b800-6216ce39ac42"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "kernelBasis", ",", " ", "kernelFrame", ",", " ", "contraction", ",", " ",
      "firstClassQ", ",", " ", "firstClassCount"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Basis", " ", "produced", " ", "by", " ", "NullSpace"}], ",", " ", 
    RowBox[{
     RowBox[{"verified", " ", "rather", " ", "than", " ", "counted"}], ";", 
     " ", 
     RowBox[{"manuscript", " ", 
      RowBox[{"Prop", ".", " ", "4.4", ".", "\n", "   ", "Used"}], " ", 
      "only", " ", "where", " ", "the", " ", "normalisation", " ", "of", " ", 
      "the", " ", "basis", " ", "is", " ", 
      RowBox[{"immaterial", ".", "\n", "   ", "Caveat"}], " ", "on", " ", 
      RowBox[{"parameters", ":", " ", 
       RowBox[{
       "NullSpace", " ", "returns", " ", "the", " ", "kernel", " ", "of", " ",
         "the", " ", "generic", "\n", "   ", "specialisation", " ", "of", " ",
         "a", " ", "parametric", " ", 
        RowBox[{"matrix", ".", " ", "The"}], " ", "assumptions", " ", 
        "passed", " ", "to", " ", "this", "\n", "   ", "function", " ", 
        "verify", " ", "the", " ", "returned", " ", "vectors"}]}]}]}], ",", 
    " ", 
    RowBox[{
    "they", " ", "do", " ", "not", " ", "steer", " ", "the", " ", 
     "computation"}], ",", " ", 
    RowBox[{
    "and", "\n", "   ", "they", " ", "cannot", " ", "recover", " ", "a", " ", 
     "kernel", " ", "that", " ", "grows", " ", "on", " ", "a", " ", 
     "degeneracy", " ", 
     RowBox[{"locus", ".", " ", "Every"}], " ", "call", "\n", "   ", "below", 
     " ", "is", " ", "therefore", " ", "made", " ", "in", " ", "one", " ", 
     "of", " ", "three", " ", "situations"}], ",", " ", 
    RowBox[{
    "each", " ", "of", " ", "which", " ", "is", " ", "recorded", "\n", "   ", 
     "at", " ", "the", " ", "point", " ", "of", " ", 
     RowBox[{"use", ".", " ", "Either"}], " ", "the", " ", "matrix", " ", 
     "carries", " ", "no", " ", "parameters", " ", "at", " ", "all"}], ",", 
    " ", 
    RowBox[{
    "as", " ", "does", "\n", "   ", "the", " ", "presymplectic", " ", 
     "matrix", " ", "of", " ", "the", " ", "mechanical", " ", "template"}], ",",
     " ", 
    RowBox[{
    "whose", " ", "entries", " ", "are", " ", "the", "\n", "   ", "integers", 
     " ", "displayed", " ", "by", " ", "chainReport"}], ",", " ", 
    RowBox[{
     RowBox[{
     "so", " ", "that", " ", "its", " ", "kernel", " ", "is", " ", 
      "unconditional"}], ";", " ", 
     RowBox[{
      RowBox[{
      "or", "\n", "   ", "its", " ", "rank", " ", "has", " ", "been", " ", 
       "shown", " ", "to", " ", "be", " ", "parameter"}], "-", 
      "independent"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "as", " ", "for", " ", "the", " ", "presymplectic", "\n", "   ", 
      "matrix", " ", "of", " ", "the", " ", "parameter"}], "-", 
     RowBox[{"controlled", " ", "system"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "where", " ", "rankStrata", " ", "returns", " ", "an", " ", "empty", "\n",
       "   ", "degeneracy", " ", "locus"}], ";", " ", 
     RowBox[{
     "or", " ", "the", " ", "analysis", " ", "is", " ", "carried", " ", "out",
       " ", "on", " ", "a", " ", "stratum", " ", "whose", " ", "regular", "\n",
       "   ", "locus", " ", "has", " ", "been", " ", "exhibited", " ", 
      "beforehand"}]}], ",", " ", 
    RowBox[{
    "the", " ", "excluded", " ", "locus", " ", "being", " ", "either", " ", 
     "declared", "\n", "   ", "as", " ", "an", " ", "assumption", " ", "or", " ",
      "examined", " ", "separately"}], ",", " ", 
    RowBox[{
    "as", " ", "is", " ", "done", " ", "for", " ", "the", " ", "second", " ", 
     "bordering", "\n", "   ", "round", " ", "of", " ", "the", " ", 
     "compound", " ", "spring"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "where", " ", "the", " ", "kernel", " ", "is", " ", "computed", " ", 
       "both", " ", "generically", "\n", "   ", "and", " ", "on", " ", "the", 
       " ", "locus", " ", "k1"}], " ", "+", " ", "k2"}], " ", "=", " ", 
     "0."}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kernelBasis", "[", 
     RowBox[{
      RowBox[{"m_", "?", "MatrixQ"}], ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", " ", "=", " ", 
        RowBox[{"NullSpace", "[", "m", "]"}]}], "}"}], ",", "\n", "    ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<Basis\>\"", " ", "->", " ", "b"}], ",", "\n", "      ", 
        RowBox[{"\"\<Dimension\>\"", " ", "->", " ", 
         RowBox[{"Length", "[", "b", "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<AnnihilatedQ\>\"", " ", "->", " ", 
         RowBox[{"zeroQ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"m", " ", ".", " ", "#"}], " ", "&"}], " ", "/@", " ", 
            "b"}], ",", " ", "assum"}], "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<IndependentQ\>\"", " ", "->", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"b", " ", "===", " ", 
            RowBox[{"{", "}"}]}], " ", "||", " ", 
           RowBox[{
            RowBox[{"rankOf", "[", "b", "]"}], " ", "===", " ", 
            RowBox[{"Length", "[", "b", "]"}]}]}], ")"}]}]}], "|>"}]}], 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Frame", " ", "supplied", " ", "by", " ", "the", " ", "user", " ", "and", 
     " ", "verified"}], ",", " ", 
    RowBox[{"rather", " ", "than", " ", "taken", " ", "from", " ", 
     RowBox[{"NullSpace", ".", "\n", "   ", "NullSpace"}], " ", "fixes", " ", 
     "an", " ", "arbitrary", " ", "normalisation", " ", "and", " ", "an", " ",
      "arbitrary", " ", "sign"}], ",", " ", 
    RowBox[{
    "and", " ", "both", "\n", "   ", "propagate", " ", "into", " ", "Omega"}],
     ",", " ", 
    RowBox[{
     RowBox[{"B", " ", "and", " ", "Gamma"}], ";", " ", 
     RowBox[{
     "the", " ", "manuscript", " ", "fixes", " ", "the", " ", "frame", " ", 
      "instead", "\n", "   ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Prop", ".", " ", "10.6"}], " ", "on", " ", "frame", " ", 
        "dependence"}], ")"}]}]}], ",", " ", 
    RowBox[{"and", " ", "so", " ", "does", " ", "the", " ", "construction", " ", 
     RowBox[{"below", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kernelFrame", "[", 
     RowBox[{
      RowBox[{"m_", "?", "MatrixQ"}], ",", " ", "frame_List", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"<|", 
     RowBox[{
      RowBox[{"\"\<Basis\>\"", " ", "->", " ", "frame"}], ",", "\n", "    ", 
      RowBox[{"\"\<Dimension\>\"", " ", "->", " ", 
       RowBox[{"Length", "[", "frame", "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<AnnihilatedQ\>\"", " ", "->", " ", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"m", " ", ".", " ", "#"}], " ", "&"}], " ", "/@", " ", 
          "frame"}], ",", " ", "assum"}], "]"}]}], ",", "\n", "    ", 
      RowBox[{"\"\<IndependentQ\>\"", " ", "->", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"frame", " ", "===", " ", 
          RowBox[{"{", "}"}]}], " ", "||", " ", 
         RowBox[{
          RowBox[{"rankOf", "[", "frame", "]"}], " ", "===", " ", 
          RowBox[{"Length", "[", "frame", "]"}]}]}], ")"}]}], ",", "\n", 
      "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "SpansKernelQ", " ", "compares", " ", "the", " ", "size", " ", "of", " ",
          "the", " ", "declared", " ", "frame", " ", "with", " ", "the", " ", 
         "dimension", "\n", "       ", "returned", " ", "by", " ", 
         "NullSpace"}], ",", " ", 
        RowBox[{
        "so", " ", "it", " ", "certifies", " ", "spanning", " ", "only", " ", 
         "on", " ", "a", " ", "stratum", " ", "where", "\n", "       ", 
         "that", " ", "dimension", " ", "is", " ", "the", " ", "one", " ", 
         "of", " ", "the", " ", 
         RowBox[{"analysis", ".", " ", "For"}], " ", "the", " ", "systems", " ",
          "below", " ", "the", "\n", "       ", "matrix", " ", "is", " ", 
         "f0"}], ",", " ", 
        RowBox[{
         RowBox[{"whose", " ", "rank", " ", "is", " ", "parameter"}], "-", 
         RowBox[{
         "independent", " ", "and", " ", "is", " ", "asserted", " ", "as", "\n",
           "       ", 
          RowBox[{"such", "."}]}]}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"\"\<SpansKernelQ\>\"", " ", "->", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"NullSpace", "[", "m", "]"}], "]"}], " ", "===", " ", 
         RowBox[{"Length", "[", "frame", "]"}]}], ")"}]}]}], "|>"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"contraction", "[", 
     RowBox[{"v_List", ",", " ", "Vext_", ",", " ", "xi_List"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"v", " ", ".", " ", 
      RowBox[{"gradient", "[", 
       RowBox[{"Vext", ",", " ", "xi"}], "]"}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"First", "-", 
       RowBox[{
       "class", " ", "test", " ", "in", " ", "the", " ", "staged", " ", 
        "form", " ", "of", " ", "manuscript", " ", 
        RowBox[{"Thm", ".", " ", "6.1"}]}]}], ":", "\n", "   ", 
      RowBox[{"Gamma", " ", "w"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"0", " ", "AND", " ", 
       RowBox[{
        RowBox[{"w", "'"}], " ", ".", " ", "M", " ", ".", " ", "w"}]}], " ", "=",
       " ", 
      RowBox[{"0", " ", "for", " ", "every", " ", 
       RowBox[{"w", "'"}], " ", "in", " ", "ker", " ", 
       RowBox[{"Gamma", ".", "\n", "   ", "Written"}], " ", "without", " ", 
       "projectors", " ", "or", " ", "orthogonalisation"}]}]}], ",", " ", 
    RowBox[{"hence", " ", "without", " ", 
     RowBox[{"divisions", ".", "\n", "   ", "The"}], " ", "kernel", " ", "of",
      " ", "Gamma", " ", "is", " ", "again", " ", "taken", " ", "with", " ", 
     "NullSpace"}], ",", " ", 
    RowBox[{
    "so", " ", "the", " ", "test", " ", "is", " ", "to", " ", "be", " ", 
     "read", "\n", "   ", "inside", " ", "a", " ", "stratum", " ", "on", " ", 
     "which", " ", "dim", " ", "ker", " ", "Gamma", " ", "has", " ", "the", " ",
      "value", " ", "of", " ", "the", " ", 
     RowBox[{"analysis", ".", " ", "In"}], "\n", "   ", "this", " ", 
     "notebook", " ", "every", " ", "Gamma", " ", "to", " ", "which", " ", 
     "it", " ", "is", " ", "applied", " ", "is", " ", "identically", " ", 
     "zero"}], ",", " ", 
    RowBox[{
    "so", " ", "that", "\n", "   ", "ker", " ", "Gamma", " ", "is", " ", 
     "the", " ", "whole", " ", "of", " ", 
     RowBox[{"R", "^", "k"}], " ", "and", " ", "its", " ", "dimension", " ", 
     "cannot", " ", "depend", " ", "on", " ", "the", "\n", "   ", 
     RowBox[{"parameters", ".", " ", "That"}], " ", "vanishing", " ", "is", " ",
      "not", " ", 
     RowBox[{"assumed", ":", " ", 
      RowBox[{
      "verifySystem", " ", "asserts", " ", "it", " ", "for", " ", "each", " ",
        "of", "\n", "   ", "the", " ", "six", " ", "systems"}]}]}], ",", " ", 
    RowBox[{
    "a", " ", "separate", " ", "assertion", " ", "states", " ", "it", " ", 
     "for", " ", "the", " ", "second", " ", "bordering", " ", "round", "\n", 
     "   ", "of", " ", "the", " ", "compound", " ", "spring"}], ",", " ", 
    RowBox[{
    "and", " ", "at", " ", "the", " ", "singular", " ", "point", " ", "of", " ",
      "Section", " ", "9.2", " ", "it", " ", "follows", "\n", "   ", "from", " ",
      "the", " ", "asserted", " ", "vanishing", " ", "of", " ", "the", " ", 
     "constraint"}], ",", " ", 
    RowBox[{
    "since", " ", "Gamma", " ", "is", " ", "built", " ", "from", " ", "the", "\n",
      "   ", "gradient", " ", "of", " ", "that", " ", 
     RowBox[{"constraint", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"firstClassQ", "[", 
     RowBox[{
      RowBox[{"Gam_", "?", "MatrixQ"}], ",", " ", 
      RowBox[{"M_", "?", "MatrixQ"}], ",", " ", "w_List", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"kg", " ", "=", " ", 
        RowBox[{"NullSpace", "[", "Gam", "]"}]}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{"Gam", " ", ".", " ", "w"}], ",", " ", "assum"}], "]"}], " ",
        "&&", " ", 
       RowBox[{"zeroQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"#", " ", ".", " ", "M", " ", ".", " ", "w"}], ")"}], " ",
            "&"}], " ", "/@", " ", "kg"}], ",", " ", "assum"}], "]"}]}]}], 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"dim", " ", "ker", " ", "Gamma"}], " ", "-", " ", 
     RowBox[{"rank", 
      RowBox[{"(", 
       RowBox[{"Pi", " ", "M", " ", "Pi"}], ")"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "computed", " ", "as", " ", "the", " ", "rank", " ", "of", " ", "the", " ",
       "compression", "\n", "   ", "of", " ", "M", " ", "to", " ", "any", " ",
       "basis", " ", "of", " ", "ker", " ", "Gamma"}], ";", " ", 
     RowBox[{"manuscript", " ", 
      RowBox[{"Eq", ".", " ", 
       RowBox[{"(", "6.3", ")"}], ".", " ", "The"}], " ", "same", " ", 
      "caveat", " ", "on", "\n", "   ", "NullSpace", " ", "applies"}]}], ",", 
    " ", 
    RowBox[{"with", " ", "the", " ", "same", " ", 
     RowBox[{"justification", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"firstClassCount", "[", 
    RowBox[{
     RowBox[{"Gam_", "?", "MatrixQ"}], ",", " ", 
     RowBox[{"M_", "?", "MatrixQ"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"kg", " ", "=", " ", 
       RowBox[{"NullSpace", "[", "Gam", "]"}]}], "}"}], ",", "\n", "    ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"kg", " ", "===", " ", 
        RowBox[{"{", "}"}]}], ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"Length", "[", "kg", "]"}], " ", "-", " ", 
        RowBox[{"rankOf", "[", 
         RowBox[{"kg", " ", ".", " ", "M", " ", ".", " ", 
          RowBox[{"Transpose", "[", "kg", "]"}]}], "]"}]}]}], "]"}]}], 
    "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[4006]:=",ExpressionUUID->"b9458454-bcc0-204b-9870-93f3597a5fbc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.5 The chain criterion",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.996488710190624*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection25",ExpressionUUID->"8b051e11-4296-b943-a47f-10058964a444"],

Cell[TextData[{
 "Manuscript Thm. 7.3 and Thm. 7.5. A null mode is not a gauge generator. The \
staged classifier below returns one of ",
 Cell[BoxData[
 "NullMode"], "Input",ExpressionUUID->"a5e5561f-bcc1-0f4f-ba13-8758fac04f58"],
 ", ",
 Cell[BoxData[
 "FirstClassCandidate"], "Input",ExpressionUUID->
  "fc6b30e6-c412-3249-a240-c046f35d3731"],
 ", ",
 Cell[BoxData[
 "CandidateGauge"], "Input",ExpressionUUID->
  "51ada79d-6eef-a14e-b4a7-ce4267aea47d"],
 " or ",
 Cell[BoxData[
 "GaugeGenerator"], "Input",ExpressionUUID->
  "8c61d345-6837-2f45-b46d-55c81d0a35d1"],
 ", and reaches the last label only when the two-step chain has been shown to \
close, that is, when the class of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[CapitalPhi]", 
        SubscriptBox[
         StyleBox["u", "TI"], "0"]], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Phi_{u_0}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9a3a1cb8-da13-2d44-9674-d9cdf469e363"],
 " vanishes in the quotient by the constraint ideal."
}], "Text",
 CellChangeTimes->{{3.996489364752287*^9, 
  3.9964894303606377`*^9}},ExpressionUUID->"dcf33990-ac65-0e46-b00d-\
c52363f39b14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "chainLink", ",", " ", "idealClass", ",", " ", "gaugeTest", ",", " ", 
     "strongGaugeQ"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Manuscript", " ", 
     RowBox[{"Thm", ".", " ", "3.3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"the", " ", "strong", " ", 
      RowBox[{"criterion", ":", " ", 
       RowBox[{
       "a", " ", "vector", " ", "field", " ", "v", " ", "generates", " ", 
        "an", "\n", "   ", "exact", " ", "symmetry", " ", "on", " ", "its", " ",
         "own", " ", "when", " ", "f", " ", "v"}]}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", 
       RowBox[{"v", " ", ".", " ", "grad"}], " ", "V"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"0", " ", 
        RowBox[{"pointwise", ".", " ", "This"}], " ", "is", "\n", "   ", "a", 
        " ", "one"}], "-", 
       RowBox[{
       "step", " ", "statement", " ", "and", " ", "is", " ", "logically", " ",
         "independent", " ", "of", " ", "the", " ", "chain", " ", "test", " ", 
        RowBox[{"below", "."}]}]}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"strongGaugeQ", "[", 
     RowBox[{"v_List", ",", " ", 
      RowBox[{"f_", "?", "MatrixQ"}], ",", " ", "V_", ",", " ", "xi_List", ",",
       " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"f", " ", ".", " ", "v"}], ",", " ", "assum"}], "]"}], " ", "&&",
      " ", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"v", " ", ".", " ", 
        RowBox[{"gradient", "[", 
         RowBox[{"V", ",", " ", "xi"}], "]"}]}], ",", " ", "assum"}], 
      "]"}]}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", " ", 
      RowBox[{"f0", " ", ".", " ", "u0"}]}], " ", "=", " ", 
     RowBox[{"grad", " ", "Omega_b"}]}], ";", " ", 
    RowBox[{
    "returns", " ", "the", " ", "solution", " ", "and", " ", "the", " ", 
     "residual"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chainLink", "[", 
     RowBox[{
      RowBox[{"f0_", "?", "MatrixQ"}], ",", " ", "gradOm_List", ",", " ", 
      "uvars_List"}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "sol", "}"}], ",", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"the", " ", "system", " ", "is", " ", "deliberately", " ", 
         RowBox[{"underdetermined", ":", " ", 
          RowBox[{
          "its", " ", "solution", " ", "set", " ", "is", " ", "a", " ", 
           "coset", "\n", "       ", "of", " ", "ker", " ", "f0"}]}]}], ",", 
        " ", 
        RowBox[{
        "which", " ", "is", " ", "the", " ", "indeterminacy", " ", "of", " ", 
         "the", " ", "chain", " ", 
         RowBox[{"link", ".", " ", 
          RowBox[{"Solve", "::", "svars"}]}], " ", "is", "\n", "       ", 
         "therefore", " ", "expected", " ", "and", " ", "is", " ", 
         "suppressed", " ", "rather", " ", "than", " ", 
         RowBox[{"avoided", "."}]}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{
       RowBox[{"sol", " ", "=", " ", 
        RowBox[{"Quiet", "[", 
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"Thread", "[", 
             RowBox[{
              RowBox[{"f0", " ", ".", " ", "uvars"}], " ", "==", " ", 
              "gradOm"}], "]"}], ",", " ", "uvars"}], "]"}], ",", " ", 
          RowBox[{"Solve", "::", "svars"}]}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<Solvable\>\"", " ", "->", " ", 
          RowBox[{"(", 
           RowBox[{"sol", " ", "=!=", " ", 
            RowBox[{"{", "}"}]}], ")"}]}], ",", " ", 
         RowBox[{"\"\<Solutions\>\"", " ", "->", " ", "sol"}]}], "|>"}]}]}], 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Class", " ", "of", " ", "expr", " ", "in", " ", 
     RowBox[{"R", "/", "I"}]}], ",", " ", 
    RowBox[{
     RowBox[{"I", " ", "=", " ", 
      RowBox[{"<", "ideal", ">"}]}], ";", " ", 
     RowBox[{
     "zero", " ", "remainder", " ", "means", " ", "the", " ", "class", " ", 
      "vanishes"}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"idealClass", "[", 
     RowBox[{"expr_", ",", " ", "ideal_List", ",", " ", "vars_List"}], "]"}], 
    " ", ":=", "\n", "  ", 
    RowBox[{"Last", "[", 
     RowBox[{"PolynomialReduce", "[", 
      RowBox[{
       RowBox[{"Expand", "[", "expr", "]"}], ",", " ", "ideal", ",", " ", 
       "vars"}], "]"}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gaugeTest", "[", 
    RowBox[{
    "data_Association", ",", " ", "w_List", ",", " ", "u0_List", ",", " ", 
     RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Gam", " ", "=", " ", 
        RowBox[{"data", "[", "\"\<Gamma\>\"", "]"}]}], ",", " ", 
       RowBox[{"M", " ", "=", " ", 
        RowBox[{"data", "[", "\"\<M\>\"", "]"}]}], ",", " ", 
       RowBox[{"xi", " ", "=", " ", 
        RowBox[{"data", "[", "\"\<Xi\>\"", "]"}]}], ",", "\n", "          ", 
       RowBox[{"Vext", " ", "=", " ", 
        RowBox[{"data", "[", "\"\<Vext\>\"", "]"}]}], ",", " ", 
       RowBox[{"ideal", " ", "=", " ", 
        RowBox[{"data", "[", "\"\<Constraints\>\"", "]"}]}], ",", " ", "phi", 
       ",", " ", "cls"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"w", ",", " ", "assum"}], "]"}], ",", "\n", "       ", 
        RowBox[{"Return", "[", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Class\>\"", " ", "->", " ", "\"\<NullMode\>\""}], ",",
            "\n", "                ", 
           
           RowBox[{"\"\<Reason\>\"", " ", "->", 
            " ", "\"\<vanishing multiplier block; tangent null \
direction\>\""}]}], "|>"}], "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", " ", 
         RowBox[{"firstClassQ", "[", 
          RowBox[{"Gam", ",", " ", "M", ",", " ", "w", ",", " ", "assum"}], 
          "]"}]}], ",", "\n", "       ", 
        RowBox[{"Return", "[", 
         RowBox[{"<|", 
          RowBox[{
           RowBox[{"\"\<Class\>\"", " ", "->", " ", "\"\<NullMode\>\""}], ",",
            "\n", "                ", 
           
           RowBox[{"\"\<Reason\>\"", " ", "->", 
            " ", "\"\<Gamma w = 0 and Pi M Pi w = 0 not both \
satisfied\>\""}]}], "|>"}], "]"}]}], "]"}], ";", "\n", "    ", 
      RowBox[{"phi", " ", "=", " ", 
       RowBox[{"contraction", "[", 
        RowBox[{"u0", ",", " ", "Vext", ",", " ", "xi"}], "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"cls", " ", "=", " ", 
       RowBox[{"idealClass", "[", 
        RowBox[{"phi", ",", " ", "ideal", ",", " ", "xi"}], "]"}]}], ";", 
      "\n", "    ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"zeroQ", "[", 
         RowBox[{"phi", ",", " ", "assum"}], "]"}], ",", "\n", "      ", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<Class\>\"", " ", "->", " ", "\"\<GaugeGenerator\>\""}],
           ",", " ", 
          RowBox[{"\"\<Contraction\>\"", " ", "->", " ", "phi"}], ",", " ", 
          RowBox[{"\"\<IdealClass\>\"", " ", "->", " ", "cls"}]}], "|>"}], ",",
         "\n", "      ", 
        RowBox[{"<|", 
         RowBox[{
          RowBox[{"\"\<Class\>\"", " ", "->", " ", "\"\<CandidateGauge\>\""}],
           ",", " ", 
          RowBox[{"\"\<Contraction\>\"", " ", "->", " ", "phi"}], ",", " ", 
          RowBox[{"\"\<IdealClass\>\"", " ", "->", " ", "cls"}], ",", "\n", 
          "        ", 
          
          RowBox[{"\"\<Reason\>\"", " ", "->", 
           
           " ", "\"\<first class, but the two-step chain does not \
close\>\""}]}], "|>"}]}], "]"}]}]}], "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[4012]:=",ExpressionUUID->"9bf4ea20-9c00-4749-819f-d4943f02e3d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["2.6 Assembling one system",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection26",ExpressionUUID->"49c9d30d-b8ee-764c-891e-544b00177be7"],

Cell[TextData[{
 Cell[BoxData[
 "fjSystem"], "Input",ExpressionUUID->"a881ceba-6d37-1545-8dcf-d2f18a2529e5"],
 " performs the complete construction of Section 2 for a given mechanical \
system and returns an association containing all resulting objects. Every \
intermediate object is retained, so no part of the construction below needs \
to be recomputed. For this class of systems, the pseudoinverse of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["f", "TI"], 
        RowBox[{"(", "0", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "$f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0bf27236-7b75-e949-985a-6a8736161495"],
 " is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$-f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "518bfd9e-b15f-6c42-b28c-9a9ab27e42da"],
 "; this identity is verified explicitly rather than assumed.\n\nOne \
convention deserves a brief explanation. The kernel of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["f", "TI"], 
        RowBox[{"(", "0", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "$f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "826b9785-4eb2-454c-a298-f2fb274c2380"],
 " is spanned by the multiplier directions, and the corresponding frame is \
written explicitly and then verified, rather than obtained from ",
 ButtonBox["NullSpace",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/NullSpace"],
 ". The reason is that ",
 Cell[BoxData[
 "NullSpace"], "Input",ExpressionUUID->"0053c336-8c04-6747-ba48-e6cdaa95a8ba"],
 " fixes its own normalization and sign. Those choices are harmless for ranks \
and kernels, but they propagate into ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalOmega]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Omega$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c3e41ea2-d284-cb4a-be41-4f21f34e51cf"],
 ", into ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["B", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$B$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8f7bcd91-75c3-894d-a967-b2b1a723d7bd"],
 ", and into the sign of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalGamma]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Gamma$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f343f677-bc13-2749-b0fc-c97577d4362a"],
 ". Consequently, a direct comparison with a displayed equation in the \
manuscript could end up testing the chosen normalization rather than the \
underlying mathematics. This is the computational manifestation of the frame \
dependence recorded in Proposition 10.6."
}], "Text",
 CellChangeTimes->{{3.996489453668766*^9, 3.996489489639805*^9}, {
  3.9964895730423527`*^9, 
  3.996489678840521*^9}},ExpressionUUID->"8676eada-84d9-1247-9ced-\
9661eaa9656c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "fjSystem", "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fjSystem", "[", 
    RowBox[{
     RowBox[{"K_", "?", "MatrixQ"}], ",", " ", 
     RowBox[{"Kp_", "?", "MatrixQ"}], ",", " ", "V_", ",", " ", "q_List", ",",
      " ", "W_List", ",", " ", "p_List", ",", " ", "lam_List", ",", " ", 
     "dq_List"}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Vext", ",", " ", "xi", ",", " ", "dp", ",", " ", "dlam", ",", " ", 
       "dxi", ",", " ", "L", ",", " ", "a", ",", " ", "f0", ",", " ", "fplus",
        ",", " ", "kerf0", ",", " ", "Om", ",", " ", "B", ",", " ", "Nmat", ",",
        " ", "Gam", ",", " ", "M", ",", " ", "f1"}], "}"}], ",", "\n", "    ", 
     RowBox[{
      RowBox[{"Vext", " ", "=", " ", 
       RowBox[{"extendedPotential", "[", 
        RowBox[{
        "Kp", ",", " ", "p", ",", " ", "V", ",", " ", "W", ",", " ", "lam"}], 
        "]"}]}], ";", "\n", "    ", 
      RowBox[{"xi", "   ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"q", ",", " ", "p", ",", " ", "lam"}], "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "velocities", " ", "conjugate", " ", "to", " ", "every", " ", 
         "extended", " ", "coordinate"}], ",", " ", 
        RowBox[{
         RowBox[{"so", " ", "that", " ", "the", " ", "one"}], "-", 
         RowBox[{
         "form", "\n", "       ", "is", " ", "differentiated", " ", "rather", 
          " ", "than", " ", "written", " ", "down", " ", "by", " ", 
          "hand"}]}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"dp", "   ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "\"\<dp\>\"", "]"}], ",", " ", 
         RowBox[{"Length", "[", "p", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"dlam", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Unique", "[", "\"\<dlam\>\"", "]"}], ",", " ", 
         RowBox[{"Length", "[", "lam", "]"}]}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"dxi", "  ", "=", " ", 
       RowBox[{"Join", "[", 
        RowBox[{"dq", ",", " ", "dp", ",", " ", "dlam"}], "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"L", "    ", "=", " ", 
       RowBox[{"firstOrderLagrangian", "[", 
        RowBox[{"p", ",", " ", "dq", ",", " ", "Vext"}], "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"a", "    ", "=", " ", 
       RowBox[{"oneForm", "[", 
        RowBox[{"L", ",", " ", "dxi"}], "]"}]}], ";", "                  ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"yields", " ", "a"}], " ", "=", " ", 
        RowBox[{"(", 
         RowBox[{"p", ",", " ", "0", ",", " ", "0"}], ")"}]}], " ", "*)"}], 
      "\n", "    ", 
      RowBox[{"f0", "   ", "=", " ", 
       RowBox[{"presymplecticMatrix", "[", 
        RowBox[{"a", ",", " ", "xi"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"fplus", " ", "=", " ", 
       RowBox[{"-", "f0"}]}], ";", "                              ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"verified", " ", "below"}], ",", " ", 
        RowBox[{"Section", " ", "3"}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "the", " ", "kernel", " ", "of", " ", "f0", " ", "is", " ", 
          "spanned", " ", "by", " ", "the", " ", "multiplier", " ", 
          "directions"}], ";", " ", 
         RowBox[{
         "the", " ", "frame", " ", "is", "\n", "       ", "written", " ", 
          "down", " ", "and", " ", "verified"}]}], ",", " ", 
        RowBox[{
        "not", " ", "read", " ", "off", " ", "from", " ", "NullSpace"}], ",", 
        " ", 
        RowBox[{
        "so", " ", "that", " ", "Omega", "\n", "       ", "comes", " ", "out",
          " ", "as", " ", 
         RowBox[{"w_a", " ", ".", " ", "p"}], " ", "with", " ", "the", " ", 
         "sign", " ", "and", " ", "normalisation", " ", "of", " ", "W"}]}], 
       " ", "*)"}], "\n", "    ", 
      RowBox[{"kerf0", " ", "=", " ", 
       RowBox[{"kernelFrame", "[", 
        RowBox[{"f0", ",", "\n", "              ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"UnitVector", "[", 
            RowBox[{
             RowBox[{"Length", "[", "xi", "]"}], ",", " ", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Length", "[", "q", "]"}]}], " ", "+", " ", "i"}]}], 
            "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", 
             RowBox[{"Length", "[", "lam", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
       ";", "\n", "    ", 
      RowBox[{"Nmat", " ", "=", " ", 
       RowBox[{"Transpose", "[", 
        RowBox[{"kerf0", "[", "\"\<Basis\>\"", "]"}], "]"}]}], ";", "\n", 
      "    ", 
      RowBox[{"Om", "   ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"contraction", "[", 
          RowBox[{"#", ",", " ", "Vext", ",", " ", "xi"}], "]"}], " ", "&"}], 
        " ", "/@", " ", 
        RowBox[{"kerf0", "[", "\"\<Basis\>\"", "]"}]}]}], ";", "\n", "    ", 
      RowBox[{"B", "    ", "=", " ", 
       RowBox[{"Transpose", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"gradient", "[", 
           RowBox[{"#", ",", " ", "xi"}], "]"}], " ", "&"}], " ", "/@", " ", 
         "Om"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"Gam", "  ", "=", " ", 
       RowBox[{"gammaBlock", "[", 
        RowBox[{"Nmat", ",", " ", "B"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"M", "    ", "=", " ", 
       RowBox[{"secondaryBlock", "[", 
        RowBox[{"B", ",", " ", "fplus"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"f1", "   ", "=", " ", 
       RowBox[{"borderedMatrix", "[", 
        RowBox[{"f0", ",", " ", "B"}], "]"}]}], ";", "\n", "    ", 
      RowBox[{"<|", 
       RowBox[{
        RowBox[{"\"\<K\>\"", " ", "->", " ", "K"}], ",", " ", 
        RowBox[{"\"\<KPlus\>\"", " ", "->", " ", "Kp"}], ",", " ", 
        RowBox[{"\"\<V\>\"", " ", "->", " ", "V"}], ",", " ", 
        RowBox[{"\"\<Vext\>\"", " ", "->", " ", 
         RowBox[{"Expand", "[", "Vext", "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<Q\>\"", " ", "->", " ", "q"}], ",", " ", 
        RowBox[{"\"\<P\>\"", " ", "->", " ", "p"}], ",", " ", 
        RowBox[{"\"\<Lambda\>\"", " ", "->", " ", "lam"}], ",", " ", 
        RowBox[{"\"\<Xi\>\"", " ", "->", " ", "xi"}], ",", "\n", "      ", 
        RowBox[{"\"\<DQ\>\"", " ", "->", " ", "dq"}], ",", " ", 
        RowBox[{"\"\<DP\>\"", " ", "->", " ", "dp"}], ",", " ", 
        RowBox[{"\"\<DLam\>\"", " ", "->", " ", "dlam"}], ",", " ", 
        RowBox[{"\"\<DXi\>\"", " ", "->", " ", "dxi"}], ",", " ", 
        RowBox[{"\"\<W\>\"", " ", "->", " ", "W"}], ",", "\n", "      ", 
        RowBox[{"\"\<Lagrangian\>\"", " ", "->", " ", "L"}], ",", " ", 
        RowBox[{"\"\<OneForm\>\"", " ", "->", " ", "a"}], ",", "\n", "      ", 
        RowBox[{"\"\<F0\>\"", " ", "->", " ", "f0"}], ",", " ", 
        RowBox[{"\"\<F0Plus\>\"", " ", "->", " ", "fplus"}], ",", " ", 
        RowBox[{"\"\<RankF0\>\"", " ", "->", " ", 
         RowBox[{"rankOf", "[", "f0", "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<KernelF0\>\"", " ", "->", " ", "kerf0"}], ",", " ", 
        RowBox[{"\"\<N\>\"", " ", "->", " ", "Nmat"}], ",", "\n", "      ", 
        RowBox[{"\"\<Constraints\>\"", " ", "->", " ", "Om"}], ",", " ", 
        RowBox[{"\"\<B\>\"", " ", "->", " ", "B"}], ",", "\n", "      ", 
        RowBox[{"\"\<Gamma\>\"", " ", "->", " ", "Gam"}], ",", " ", 
        RowBox[{"\"\<M\>\"", " ", "->", " ", "M"}], ",", "\n", "      ", 
        RowBox[{"\"\<C\>\"", " ", "->", " ", 
         RowBox[{"constraintMatrix", "[", 
          RowBox[{"Gam", ",", " ", "M"}], "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<F1\>\"", " ", "->", " ", "f1"}], ",", " ", 
        RowBox[{"\"\<KernelF1\>\"", " ", "->", " ", 
         RowBox[{"kernelBasis", "[", "f1", "]"}]}], ",", "\n", "      ", 
        RowBox[{"\"\<FirstClassCount\>\"", " ", "->", " ", 
         RowBox[{"firstClassCount", "[", 
          RowBox[{"Gam", ",", " ", "M"}], "]"}]}]}], "|>"}]}]}], "]"}]}], 
  ";"}]}], "Code",
 CellLabel->
  "In[4017]:=",ExpressionUUID->"825fae31-b319-6747-99bd-ef583a1b3c43"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3. Verification utilities",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section3",ExpressionUUID->"79fa170b-396c-f546-8573-f93c8fe78543"],

Cell["\<\
The verification layer separates construction from certification. A single \
routine takes an assembled system and checks the structural identities that \
must hold by construction, including the consistency of the kinetic data, the \
Legendre construction, the first-order Lagrangian, the presymplectic \
structure, the constraint blocks, and the bordered identities. The same \
routine is applied independently to each of the four mechanical systems in \
turn. This makes the subsequent calculations reproducible and ensures that \
the intermediate objects are not merely produced, but explicitly certified \
before they are used in the analysis.\
\>", "Text",
 CellChangeTimes->{
  3.996489735769182*^9},ExpressionUUID->"4a2b57a3-dfae-4844-ace4-\
f832992b0deb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "verifySystem", ",", " ", "verifyLegendreBridge", ",", " ", 
     "chainReport"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Companion", " ", "of", " ", 
     RowBox[{"verifySystem", ".", " ", "It"}], " ", "closes", " ", "the", " ",
      "one", " ", "step", " ", "that", " ", "verifySystem", " ", "cannot", "\n",
      "   ", "see"}], ",", " ", 
    RowBox[{
     RowBox[{
     "namely", " ", "the", " ", "passage", " ", "from", " ", "the", " ", 
      "second"}], "-", 
     RowBox[{
     "order", " ", "mechanical", " ", "system", " ", "to", " ", "the", " ", 
      "data", "\n", "   ", "the", " ", "first"}], "-", 
     RowBox[{"order", " ", "construction", " ", "is", " ", "built", " ", 
      RowBox[{"from", ".", " ", "It"}], " ", "takes", " ", "the", " ", 
      "mechanical", "\n", "   ", "Lagrangian"}]}], ",", " ", 
    RowBox[{"which", " ", "fjSystem", " ", "never", " ", "receives"}], ",", 
    " ", 
    RowBox[{
    "and", " ", "uses", " ", "only", " ", "objects", " ", "already", "\n", 
     "   ", "stored", " ", "in", " ", "the", " ", 
     RowBox[{"association", ".", "\n", "   ", "The"}], " ", "singular", " ", 
     "character", " ", "of", " ", "K", " ", "is", " ", "respected", " ", 
     RowBox[{"throughout", ".", " ", "The"}], " ", "Legendre", " ", "map", " ",
      "is", " ", "not", "\n", "   ", 
     RowBox[{"inverted", ":", " ", 
      RowBox[{
      "what", " ", "is", " ", "asserted", " ", "is", " ", "that", " ", "the", 
       " ", "momenta", " ", "lie", " ", "in", " ", "the", " ", "image", " ", 
       "of", " ", "K"}]}]}], ",", " ", 
    RowBox[{
    "which", "\n", "   ", "is", " ", "the", " ", "primary", " ", 
     "constraint"}], ",", " ", 
    RowBox[{"that", " ", "K", " ", 
     RowBox[{"K", "^", 
      RowBox[{"+", " ", "acts"}]}], " ", "as", " ", "the", " ", "identity", " ",
      "on", " ", "that", " ", "image"}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", "\n", "   ", "that", " ", "the", " ", "unprojected", " ", 
      "relation", " ", 
      RowBox[{"K", "^", 
       RowBox[{"+", " ", "K"}]}], " ", "dq"}], " ", "=", " ", 
     RowBox[{"dq", " ", "fails"}]}], ",", " ", 
    RowBox[{
    "as", " ", "it", " ", "must", " ", "when", " ", "ker", " ", "K", " ", 
     "is", "\n", "   ", 
     RowBox[{"nontrivial", ".", " ", "The"}], " ", "kinetic", " ", "term", " ",
      "written", " ", "with", " ", 
     RowBox[{"K", "^", 
      RowBox[{"+", " ", "is"}]}], " ", "then", " ", "shown", " ", "to", " ", 
     "reproduce", " ", "the", "\n", "   ", "original", " ", "one", " ", "on", 
     " ", "the", " ", "image"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "what", " ", "makes", " ", "H_C", " ", "the", " ",
      "Legendre", " ", "transform", " ", "of", "\n", "   ", "the", " ", 
     "mechanical", " ", 
     RowBox[{"Lagrangian", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"verifyLegendreBridge", "[", 
     RowBox[{
     "tag_String", ",", " ", "Lmech_", ",", " ", "d_Association", ",", " ", 
      RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"K", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<K\>\"", "]"}]}], ",", " ", 
        RowBox[{"Kp", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<KPlus\>\"", "]"}]}], ",", " ", 
        RowBox[{"V", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<V\>\"", "]"}]}], ",", " ", 
        RowBox[{"dq", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<DQ\>\"", "]"}]}], ",", "\n", "          ", 
        RowBox[{"p", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<P\>\"", "]"}]}], ",", " ", 
        RowBox[{"W", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<W\>\"", "]"}]}], ",", " ", 
        RowBox[{"lam", " ", "=", " ", 
         RowBox[{"d", "[", "\"\<Lambda\>\"", "]"}]}], ",", " ", "pLeg", ",", 
        " ", "T", ",", " ", "HC"}], "}"}], ",", "\n", "    ", 
      RowBox[{
       RowBox[{"pLeg", " ", "=", " ", 
        RowBox[{"gradient", "[", 
         RowBox[{"Lmech", ",", " ", "dq"}], "]"}]}], ";", "\n", "    ", 
       RowBox[{"T", "    ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], " ", 
         RowBox[{"dq", " ", ".", " ", "K", " ", ".", " ", "dq"}]}]}], ";", 
       "\n", "    ", 
       RowBox[{"HC", "   ", "=", " ", 
        RowBox[{"canonicalHamiltonian", "[", 
         RowBox[{"Kp", ",", " ", "p", ",", " ", "V"}], "]"}]}], ";", "\n", 
       "    ", 
       RowBox[{"Column", "[", 
        RowBox[{"{", "\n", "      ", 
         RowBox[{
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: K is the velocity Hessian of L_mech\>\""}], ",", 
            "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"kineticMatrix", "[", 
                RowBox[{"Lmech", ",", " ", "dq"}], "]"}], " ", "-", " ", 
               "K"}], ",", " ", "assum"}], "]"}]}], "]"}], ",", "\n", 
          "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", " ", "\"\<: L_mech = (1/2) dq.K.dq - V\>\""}], ",",
             "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{"Lmech", " ", "-", " ", 
               RowBox[{"(", 
                RowBox[{"T", " ", "-", " ", "V"}], ")"}]}], ",", " ", 
              "assum"}], "]"}]}], "]"}], ",", "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: the Legendre map gives p = K.dq\>\""}], ",", "\n", 
            "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{"pLeg", " ", "-", " ", 
               RowBox[{"K", " ", ".", " ", "dq"}]}], ",", " ", "assum"}], 
             "]"}]}], "]"}], ",", "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: the momenta lie in the image of K, which is the \
primary constraint\>\""}], ",", "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"#", " ", ".", " ", "pLeg"}], ")"}], " ", "&"}], " ",
                "/@", " ", "W"}], ",", " ", "assum"}], "]"}]}], "]"}], ",", 
          "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: K K^+ is the identity on the image of the Legendre \
map\>\""}], ",", "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"K", " ", ".", " ", "Kp", " ", ".", " ", "pLeg"}], " ",
                "-", " ", "pLeg"}], ",", " ", "assum"}], "]"}]}], "]"}], ",", 
          "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: K is not inverted, K^+ K dq = dq fails off the image\
\>\""}], ",", "\n", "             ", 
            RowBox[{"!", " ", 
             RowBox[{"zeroQ", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Kp", " ", ".", " ", "K", " ", ".", " ", "dq"}], " ", 
                "-", " ", "dq"}], ",", " ", "assum"}], "]"}]}]}], "]"}], ",", 
          "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: the K^+ kinetic term reproduces the original one on \
the image\>\""}], ",", "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}], " ", 
                RowBox[{
                "pLeg", " ", ".", " ", "Kp", " ", ".", " ", "pLeg"}]}], " ", "-",
                " ", "T"}], ",", " ", "assum"}], "]"}]}], "]"}], ",", "\n", 
          "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: H_C evaluated on the image equals T + V\>\""}], ",", 
            "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"HC", " ", "/.", " ", 
                 RowBox[{"Thread", "[", 
                  RowBox[{"p", " ", "->", " ", "pLeg"}], "]"}]}], ")"}], " ", 
               "-", " ", 
               RowBox[{"(", 
                RowBox[{"T", " ", "+", " ", "V"}], ")"}]}], ",", " ", 
              "assum"}], "]"}]}], "]"}], ",", "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", 
             " ", "\"\<: H_C evaluated on the image is the Legendre transform \
of L_mech\>\""}], ",", "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"HC", " ", "/.", " ", 
                 RowBox[{"Thread", "[", 
                  RowBox[{"p", " ", "->", " ", "pLeg"}], "]"}]}], ")"}], " ", 
               "-", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"pLeg", " ", ".", " ", "dq"}], " ", "-", " ", 
                 "Lmech"}], ")"}]}], ",", " ", "assum"}], "]"}]}], "]"}], ",",
           "\n", "      ", 
          RowBox[{"assert", "[", 
           RowBox[{
            RowBox[{
            "tag", " ", "<>", " ", "\"\<: Vext = H_C + lambda . Omega\>\""}], 
            ",", "\n", "             ", 
            RowBox[{"zeroQ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"d", "[", "\"\<Vext\>\"", "]"}], " ", "-", " ", 
               RowBox[{"(", 
                RowBox[{"HC", " ", "+", " ", 
                 RowBox[{"lam", " ", ".", " ", 
                  RowBox[{"primaryConstraints", "[", 
                   RowBox[{"W", ",", " ", "p"}], "]"}]}]}], ")"}]}], ",", " ",
               "assum"}], "]"}]}], "]"}]}], "\n", "    ", "}"}], "]"}]}]}], 
     "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "One", " ", "visible", " ", "display", " ", "per", " ", "system"}], ",", 
    " ", 
    RowBox[{
    "in", " ", "the", " ", "order", " ", "of", " ", "the", " ", 
     "construction"}], ",", " ", 
    RowBox[{
    "so", " ", "that", " ", "the", "\n", "   ", "whole", " ", "chain", " ", 
     "can", " ", "be", " ", "followed", " ", "without", " ", "printing", " ", 
     "any", " ", "object", " ", 
     RowBox[{"twice", "."}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"chainReport", "[", 
     RowBox[{"Lmech_", ",", " ", "d_Association"}], "]"}], " ", ":=", "\n", 
    "  ", 
    RowBox[{"Grid", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<L_mech\>\"", ",", " ", "Lmech"}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<K\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<K\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<rank K\>\"", ",", " ", 
          RowBox[{"rankOf", "[", 
           RowBox[{"d", "[", "\"\<K\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<ker K frame W\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<W\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<K^+\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<KPlus\>\"", "]"}], "]"}]}], "}"}], ",", 
        "\n", "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<V\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<V\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<V_ext\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<Vext\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<L_FJ\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<Lagrangian\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<a\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<OneForm\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<f0\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<F0\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<rank f0\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<RankF0\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<ker f0 frame\>\"", ",", " ", 
          RowBox[{
           RowBox[{"d", "[", "\"\<KernelF0\>\"", "]"}], "[", "\"\<Basis\>\"", 
           "]"}]}], "}"}], ",", "\n", "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<Omega\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<Constraints\>\"", "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<B\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<B\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<Gamma\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<Gamma\>\"", "]"}], "]"}]}], "}"}], ",", 
        "\n", "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<M\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<M\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<C\>\"", ",", " ", 
          RowBox[{"MatrixForm", "[", 
           RowBox[{"d", "[", "\"\<C\>\"", "]"}], "]"}]}], "}"}], ",", "\n", 
        "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<dim ker f1\>\"", ",", " ", 
          RowBox[{
           RowBox[{"d", "[", "\"\<KernelF1\>\"", "]"}], 
           "[", "\"\<Dimension\>\"", "]"}]}], "}"}], ",", "\n", "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<ker f1\>\"", ",", " ", 
          RowBox[{
           RowBox[{"d", "[", "\"\<KernelF1\>\"", "]"}], "[", "\"\<Basis\>\"", 
           "]"}]}], "}"}], ",", "\n", "        ", 
        RowBox[{"{", 
         RowBox[{"\"\<first-class count\>\"", ",", " ", 
          RowBox[{"d", "[", "\"\<FirstClassCount\>\"", "]"}]}], "}"}]}], 
       "}"}], ",", "\n", "   ", 
      RowBox[{"Alignment", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"Left", ",", " ", "Center"}], "}"}]}], ",", " ", 
      RowBox[{"Frame", " ", "->", " ", "All"}], ",", "\n", "   ", 
      RowBox[{"ItemStyle", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", "Italic", "]"}], ",", " ", "Automatic"}], 
         "}"}], "}"}]}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"verifySystem", "[", 
    RowBox[{"tag_String", ",", " ", "d_Association", ",", " ", 
     RowBox[{"assum_", ":", " ", "True"}]}], "]"}], " ", ":=", "\n", "  ", 
   RowBox[{"Column", "[", 
    RowBox[{"{", "\n", "    ", 
     RowBox[{
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", " ", "\"\<: Penrose conditions for K^+\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{"penroseResiduals", "[", 
           RowBox[{
            RowBox[{"d", "[", "\"\<K\>\"", "]"}], ",", " ", 
            RowBox[{"d", "[", "\"\<KPlus\>\"", "]"}]}], "]"}], ",", " ", 
          "assum"}], "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"H8", " ", "in", " ", "its", " ", "three", " ", 
         RowBox[{"parts", ":", " ", 
          RowBox[{
          "K", " ", "free", " ", "of", " ", "the", " ", "velocities"}]}]}], ",",
         " ", 
        RowBox[{
        "L_FJ", " ", "of", " ", "total", " ", "degree", " ", "at", "\n", 
         "       ", "most", " ", "one", " ", "in", " ", "every", " ", 
         "extended", " ", "velocity"}], ",", " ", 
        RowBox[{
        "and", " ", "a", " ", "free", " ", "of", " ", "the", " ", 
         "velocities"}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", " ", "\"\<: K independent of the velocities\>\""}], 
        ",", "\n", "           ", 
        RowBox[{"velocityLinearQ", "[", 
         RowBox[{
          RowBox[{"d", "[", "\"\<K\>\"", "]"}], ",", " ", 
          RowBox[{"d", "[", "\"\<DQ\>\"", "]"}]}], "]"}]}], "]"}], ",", "\n", 
      "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: L_FJ is of first order in all extended velocities\>\""}],
         ",", "\n", "           ", 
        RowBox[{"firstOrderQ", "[", 
         RowBox[{
          RowBox[{"d", "[", "\"\<Lagrangian\>\"", "]"}], ",", " ", 
          RowBox[{"d", "[", "\"\<DXi\>\"", "]"}]}], "]"}]}], "]"}], ",", "\n",
       "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: a is the velocity derivative of L_FJ\>\""}], ",", "\n", 
        "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "\"\<OneForm\>\"", "]"}], " ", "-", " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"d", "[", "\"\<Lagrangian\>\"", "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"d", "[", "\"\<DXi\>\"", "]"}], "}"}]}], "]"}]}], ",", 
          " ", "assum"}], "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: a is independent of the extended velocities\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"d", "[", "\"\<OneForm\>\"", "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"d", "[", "\"\<DXi\>\"", "]"}], "}"}]}], "]"}], ",", " ",
           "assum"}], "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"tag", " ", "<>", " ", "\"\<: L_FJ = a . dxi - Vext\>\""}], ",",
         "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "\"\<Lagrangian\>\"", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"d", "[", "\"\<OneForm\>\"", "]"}], " ", ".", " ", 
            RowBox[{"d", "[", "\"\<DXi\>\"", "]"}]}], " ", "+", " ", 
           RowBox[{"d", "[", "\"\<Vext\>\"", "]"}]}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"tag", " ", "<>", " ", "\"\<: f0 antisymmetric\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"d", "[", "\"\<F0\>\"", "]"}], "]"}], " ", "+", " ", 
           RowBox[{"d", "[", "\"\<F0\>\"", "]"}]}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: f0^+ = -f0 satisfies the Penrose conditions\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{"penroseResiduals", "[", 
           RowBox[{
            RowBox[{"d", "[", "\"\<F0\>\"", "]"}], ",", " ", 
            RowBox[{"d", "[", "\"\<F0Plus\>\"", "]"}]}], "]"}], ",", " ", 
          "assum"}], "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: declared frame annihilated, independent and spanning ker \
f0\>\""}], ",", "\n", "           ", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF0\>\"", "]"}], 
          "[", "\"\<AnnihilatedQ\>\"", "]"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF0\>\"", "]"}], 
          "[", "\"\<IndependentQ\>\"", "]"}], " ", "&&", "\n", "           ", 
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF0\>\"", "]"}], 
          "[", "\"\<SpansKernelQ\>\"", "]"}]}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"tag", " ", "<>", " ", "\"\<: Gamma = N^T B\>\""}], ",", "\n",
         "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "\"\<Gamma\>\"", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"Transpose", "[", 
             RowBox[{"d", "[", "\"\<N\>\"", "]"}], "]"}], " ", ".", " ", 
            RowBox[{"d", "[", "\"\<B\>\"", "]"}]}]}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"tag", " ", "<>", " ", "\"\<: M antisymmetric\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"d", "[", "\"\<M\>\"", "]"}], "]"}], " ", "+", " ", 
           RowBox[{"d", "[", "\"\<M\>\"", "]"}]}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "justifies", " ", "the", " ", "use", " ", "of", " ", "NullSpace", " ",
          "inside", " ", "firstClassQ", " ", "and", " ", 
         RowBox[{"firstClassCount", ":", "\n", "       ", 
          RowBox[{
          "here", " ", "Gamma", " ", "vanishes", " ", "identically"}]}]}], ",",
         " ", 
        RowBox[{
        "so", " ", "dim", " ", "ker", " ", "Gamma", " ", "does", " ", "not", " ",
          "depend", " ", "on", " ", "the", "\n", "       ", "parameters", " ",
          "and", " ", "no", " ", "stratification", " ", "of", " ", "Gamma", " ",
          "is", " ", "being", " ", "suppressed"}]}], " ", "*)"}], "\n", 
      "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: Gamma identically zero, so dim ker Gamma is \
parameter-independent\>\""}], ",", "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{"d", "[", "\"\<Gamma\>\"", "]"}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{"tag", " ", "<>", " ", "\"\<: C antisymmetric\>\""}], ",", 
        "\n", "           ", 
        RowBox[{"zeroQ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"d", "[", "\"\<C\>\"", "]"}], "]"}], " ", "+", " ", 
           RowBox[{"d", "[", "\"\<C\>\"", "]"}]}], ",", " ", "assum"}], 
         "]"}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: kernel of f1 annihilated and independent\>\""}], ",", 
        "\n", "           ", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF1\>\"", "]"}], 
          "[", "\"\<AnnihilatedQ\>\"", "]"}], " ", "&&", " ", 
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF1\>\"", "]"}], 
          "[", "\"\<IndependentQ\>\"", "]"}]}]}], "]"}], ",", "\n", "    ", 
      RowBox[{"assert", "[", 
       RowBox[{
        RowBox[{
        "tag", " ", "<>", 
         " ", "\"\<: dimension formula dim ker f1 = dim ker Gamma^T + dim ker \
Gamma - rank(Pi M Pi)\>\""}], ",", "\n", "           ", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", "\"\<KernelF1\>\"", "]"}], 
          "[", "\"\<Dimension\>\"", "]"}], " ", "===", "\n", "             ", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"NullSpace", "[", 
            RowBox[{"Transpose", "[", 
             RowBox[{"d", "[", "\"\<Gamma\>\"", "]"}], "]"}], "]"}], "]"}], 
          " ", "+", " ", 
          RowBox[{"firstClassCount", "[", 
           RowBox[{
            RowBox[{"d", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
            RowBox[{"d", "[", "\"\<M\>\"", "]"}]}], "]"}]}]}]}], "]"}]}], 
     "\n", "  ", "}"}], "]"}]}], ";"}]}], "Code",
 CellLabel->
  "In[4019]:=",ExpressionUUID->"08b90d13-c162-a349-b396-138a453b7685"],

Cell[TextData[{
 "Before ",
 Cell[BoxData[
 "firstOrderQ"], "Input",ExpressionUUID->
  "5eed371f-191e-5e47-8505-a03f105d1dd0"],
 " is used as evidence, it is shown to separate the two degrees. The rejected \
expressions have total degree two in the velocities although each velocity \
appears to the first power, which is exactly the case that a \
variable-by-variable test would miss."
}], "Text",
 CellChangeTimes->{{3.996489764045229*^9, 
  3.996489771672882*^9}},ExpressionUUID->"b0c7d603-462d-7a4a-b62b-\
3c2376ab7f7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"vel", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{"dqa", ",", " ", "dqb", ",", " ", "dpa"}], "}"}]}], "}"}], ",",
     "\n", "  ", 
    RowBox[{
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ accepts dq1\>\"", ",", "              ", 
       RowBox[{"firstOrderQ", "[", 
        RowBox[{"dqa", ",", " ", "vel"}], "]"}]}], "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ accepts dq1 + dq2\>\"", ",", "        ", 
       RowBox[{"firstOrderQ", "[", 
        RowBox[{
         RowBox[{"dqa", " ", "+", " ", "dqb"}], ",", " ", "vel"}], "]"}]}], 
      "]"}], ";", "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ accepts p1 dq1\>\"", ",", "           ", 
       RowBox[{"firstOrderQ", "[", 
        RowBox[{
         RowBox[{"pa", " ", "dqa"}], ",", " ", "vel"}], "]"}]}], "]"}], ";", 
     "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ accepts p1 dq1 + p2 dq2\>\"", ",", "  ", 
       RowBox[{"firstOrderQ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pa", " ", "dqa"}], " ", "+", " ", 
          RowBox[{"pb", " ", "dqb"}]}], ",", " ", "vel"}], "]"}]}], "]"}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ rejects dq1^2\>\"", ",", "          ", 
       RowBox[{"!", " ", 
        RowBox[{"firstOrderQ", "[", 
         RowBox[{
          RowBox[{"dqa", "^", "2"}], ",", " ", "vel"}], "]"}]}]}], "]"}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ rejects dq1 dq2\>\"", ",", "        ", 
       RowBox[{"!", " ", 
        RowBox[{"firstOrderQ", "[", 
         RowBox[{
          RowBox[{"dqa", " ", "dqb"}], ",", " ", "vel"}], "]"}]}]}], "]"}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<firstOrderQ rejects dq1 dp1\>\"", ",", "        ", 
       RowBox[{"!", " ", 
        RowBox[{"firstOrderQ", "[", 
         RowBox[{
          RowBox[{"dqa", " ", "dpa"}], ",", " ", "vel"}], "]"}]}]}], "]"}], ";",
      "\n", "  ", 
     RowBox[{"assert", "[", 
      RowBox[{"\"\<a variable-by-variable test would accept dq1 dq2, so it is \
not used\>\"", ",", "\n", "         ", 
       RowBox[{
        RowBox[{"Max", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Exponent", "[", 
            RowBox[{
             RowBox[{"dqa", " ", "dqb"}], ",", " ", "#"}], "]"}], " ", "&"}], 
          " ", "/@", " ", "vel"}], "]"}], " ", "<=", " ", "1"}]}], "]"}]}]}], 
   "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "dqa", ",", " ", "dqb", ",", " ", "dpa", ",", " ", "pa", ",", " ", "pb"}], 
   "]"}], ";"}]}], "Code",
 CellChangeTimes->{{3.9964898005621796`*^9, 3.9964898016871796`*^9}},
 CellLabel->
  "In[4023]:=",ExpressionUUID->"1dd52f6a-f184-ce42-9c9a-db00674eaba2"],

Cell[BoxData[
 StyleBox["\<\"a variable-by-variable test would accept dq1 dq2, so it is not \
used: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641849469604`*^9, 3.9964931218190327`*^9},
 CellLabel->
  "Out[4023]=",ExpressionUUID->"1af160e4-80e1-2343-89ec-ddc466e2e112"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["4. Mechanical example I: three pairs of massless \
pulleys",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880868657303`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section4",ExpressionUUID->"ab966f4d-6e6e-da48-b401-caf81943dc4d"],

Cell[TextData[{
 "Manuscript Section 14.2. This example consists of three pairs of massless \
pulleys, with the lower pulley of each pair fixed at angle ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Alpha]", 
        StyleBox["i", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\alpha_i$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e0414e2d-1978-2e4d-b8b2-cbb0c38eb50b"],
 " and the upper pulley carrying a mass ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c64dcbcb-0d4b-bd4d-8f0f-378f2702195e"],
 " and attached to a spring of stiffness ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cf964a4c-81ac-fe41-afc8-43b017ab4c34"],
 ". A single cord closes into a loop, imposing the corresponding kinematic \
coupling among the three coordinates. The parameters ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "99f88aa7-9b1c-8040-b2e0-996b62166909"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["R", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$R$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f3e38d6c-08c0-1142-ba2d-4114ff30feb8"],
 ", and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c9c7d2df-f0fb-e446-abeb-acb1e1ea449b"],
 " are kept symbolic and unsigned throughout the construction, so that no \
physical sign assumption is imposed before the relevant parameter strata have \
been identified."
}], "Text",
 CellChangeTimes->{{3.9964898496137524`*^9, 
  3.9964898879976826`*^9}},ExpressionUUID->"65ef633f-6de5-b34d-8337-\
28a87a8bf820"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "a1", ",", " ", "a2", ",", " ", "a3", ",", " ", "da1", ",", " ", "da2", ",",
      " ", "da3", ",", " ", "m", ",", " ", "R", ",", " ", "k"}], "]"}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"qI", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"a1", ",", " ", "a2", ",", " ", "a3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dqI", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"da1", ",", " ", "da2", ",", " ", "da3"}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LamI", " ", "=", " ", 
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"IdentityMatrix", "[", "3", "]"}]}], " ", "-", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "3"}], "}"}]}], "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LmechI", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", " ", 
         RowBox[{
          RowBox[{"R", "^", "2"}], "/", "8"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da1", " ", "-", " ", "da2"}], ")"}], "^", "2"}], " ", "+",
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da2", " ", "-", " ", "da3"}], ")"}], "^", "2"}], " ", "+",
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"da3", " ", "-", " ", "da1"}], ")"}], "^", "2"}]}], 
        ")"}]}], "\n", "          ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", " ", 
         RowBox[{
          RowBox[{"R", "^", "2"}], "/", "8"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a1", " ", "-", " ", "a2"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a2", " ", "-", " ", "a3"}], ")"}], "^", "2"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a3", " ", "-", " ", "a1"}], ")"}], "^", "2"}]}], 
        ")"}]}]}], ")"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"KI", " ", "=", " ", 
   RowBox[{"kineticMatrix", "[", 
    RowBox[{"LmechI", ",", " ", "dqI"}], "]"}]}], ";"}], "\n", 
 RowBox[{"KI", " ", "//", " ", "MatrixForm"}]}], "Code",
 CellLabel->
  "In[4025]:=",ExpressionUUID->"a67948c7-e037-9647-bf4b-1e6ed5f20436"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"m", " ", 
        SuperscriptBox["R", "2"]}], "2"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}], 
      FractionBox[
       RowBox[{"m", " ", 
        SuperscriptBox["R", "2"]}], "2"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["R", "2"]}], "4"]}], 
      FractionBox[
       RowBox[{"m", " ", 
        SuperscriptBox["R", "2"]}], "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.996464184966322*^9, 3.996493121838032*^9},
 CellLabel->
  "Out[4031]//MatrixForm=",ExpressionUUID->"219d27f9-758e-3f47-9cd3-\
5bdf3bb654c7"]
}, Open  ]],

Cell[TextData[{
 "Manuscript Eq. (14.11): ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["K", "TI"], "\[LongEqual]", 
         FractionBox[
          RowBox[{
            StyleBox["m", "TI"], 
            SuperscriptBox[
             StyleBox["R", "TI"], "2"]}], "4"], "\[CapitalLambda]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$K = \\frac{mR^2}{4}\\Lambda$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6b18ee9c-cbe8-614b-af89-8e201f126cbf"],
 ", where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalLambda]", "\[LongEqual]", "3", 
         StyleBox["I", "TI"], "-", 
         StyleBox["J", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\Lambda = 3I - J$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0ed4f6c8-ab62-7844-8e06-4a75b6e537e1"],
 ", with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["J", "TI"], 
          RowBox[{
            StyleBox["i", "TI"], 
            StyleBox["j", "TI"]}]], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$J_{ij}=1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e135c7ee-df90-bb46-8de2-51df67edce6b"],
 " for all ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["i", "TI"], ",", 
         StyleBox["j", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$i,j$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f74160bf-602a-134a-96d8-a2742d31e8ad"],
 "."
}], "Text",
 CellChangeTimes->{{3.9964899352585583`*^9, 3.996489946611801*^9}, {
  3.9964900106306667`*^9, 3.996490032669941*^9}, {3.9964900769781647`*^9, 
  3.9964900870120544`*^9}, {3.9964901517017555`*^9, 
  3.9964901732251797`*^9}},ExpressionUUID->"0ef8deb1-6b29-6448-98f9-\
c3dabf7f0f31"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: K = (m R^2/4) Lambda\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"KI", " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{
         RowBox[{"R", "^", "2"}], "/", "4"}]}], ")"}], " ", "LamI"}]}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: K constant in the velocities (H8)\>\"", ",", " ", 
   RowBox[{"velocityLinearQ", "[", 
    RowBox[{"KI", ",", " ", "dqI"}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4032]:=",ExpressionUUID->"bf85d61b-9f84-e14b-8004-06b35fa1217e"],

Cell[BoxData[
 StyleBox["\<\"I: K = (m R^2/4) Lambda: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641849843254`*^9, 3.996493121842081*^9},
 CellLabel->
  "Out[4032]=",ExpressionUUID->"b744f81c-d373-9e47-b819-1070d924acf9"],

Cell[BoxData[
 StyleBox["\<\"I: K constant in the velocities (H8): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641849843254`*^9, 3.9964931218440495`*^9},
 CellLabel->
  "Out[4033]=",ExpressionUUID->"ab65e562-e432-9245-88f6-a4766b3b62e4"]
}, Open  ]],

Cell[TextData[{
 "Rank stratification. The regular locus is exhibited before any kernel is \
taken, so that the branch ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], 
         SuperscriptBox[
          StyleBox["R", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$mR^2 = 0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "42913253-7f3d-454b-b4e9-f6542e2c04df"],
 " is recorded rather than silently discarded."
}], "Text",
 CellChangeTimes->{{3.9964902432898254`*^9, 
  3.996490248408081*^9}},ExpressionUUID->"7d350820-52d6-a646-b7d0-\
aef1be893695"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"strataI", " ", "=", " ", 
  RowBox[{"rankStrata", "[", 
   RowBox[{"KI", ",", " ", 
    RowBox[{"{", 
     RowBox[{"m", ",", " ", "R"}], "}"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4034]:=",ExpressionUUID->"44a31545-df91-1943-88a1-c549993604fc"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"GenericRank\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"RegularLocus\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"m", " ", "R"}], "\[NotEqual]", "0"}]}], ",", 
   RowBox[{"\<\"DegeneracyLocus\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"m", "\[Equal]", "0"}], "||", 
     RowBox[{"R", "\[Equal]", "0"}]}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185003334*^9, 3.996493121860031*^9},
 CellLabel->
  "Out[4034]=",ExpressionUUID->"03fc92f6-24bc-0346-bf06-f80e0bddd59d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: regular locus is m R^2 != 0\>\"", ",", "\n", "       ", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"strataI", "[", "\"\<RegularLocus\>\"", "]"}], " ", "\[Equivalent]",
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", " ", "!=", " ", "0"}], " ", "&&", " ", 
        RowBox[{"R", " ", "!=", " ", "0"}]}], ")"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"m", ",", " ", "R"}], "}"}]}], "]"}]}], "]"}]], "Code",
 CellLabel->
  "In[4035]:=",ExpressionUUID->"15ac4db4-1438-ec4b-abc4-06422fa85142"],

Cell[BoxData[
 StyleBox["\<\"I: regular locus is m R^2 != 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641850143204`*^9, 3.9964931218770504`*^9},
 CellLabel->
  "Out[4035]=",ExpressionUUID->"4d1f8fcd-79a2-174a-b66c-e22c3c19762a"]
}, Open  ]],

Cell[TextData[{
 "On that locus, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         StyleBox["K", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\ker K$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9368a9bd-8ba2-e24d-ac55-6c15da66d3e5"],
 " is spanned by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"1", ",", "1", ",", "1"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$(1,1,1)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "95e6a32c-1027-7c4b-b1b1-a8e5bd0f990f"],
 ", and the pseudoinverse is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["K", "TI"], "+"], "\[LongEqual]", 
         FractionBox["4", 
          RowBox[{"3", 
            StyleBox["m", "TI"], 
            SuperscriptBox[
             StyleBox["R", "TI"], "2"]}]], 
         StyleBox["P", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$K^+ = \\frac{4}{3mR^2}P$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f6ded426-cac5-174d-bec8-6dbb9a9db52c"],
 ", with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["P", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$P$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c40b654-4c4e-0745-b77a-7882309eadfb"],
 " the projector onto the orthogonal complement of the diagonal; manuscript \
Eqs. (14.12) and (14.13). The kernel vector is left unnormalised so that no \
parameter enters through the choice of basis."
}], "Text",
 CellChangeTimes->{{3.9964902784988174`*^9, 
  3.996490303248461*^9}},ExpressionUUID->"c8ff8d61-84c0-df47-9425-\
970ac6233b8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"assumI", " ", "=", " ", 
    RowBox[{
     RowBox[{"m", " ", "!=", " ", "0"}], " ", "&&", " ", 
     RowBox[{"R", " ", "!=", " ", "0"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"WI", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", " ", "1", ",", " ", "1"}], "}"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PI3", " ", "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "3", "]"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "3"}], ")"}], " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"1", ",", " ", 
       RowBox[{"{", 
        RowBox[{"3", ",", " ", "3"}], "}"}]}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"KpI", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", "m", " ", 
         RowBox[{"R", "^", "2"}]}], ")"}]}], ")"}], " ", "PI3"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: w spans ker K\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"KI", " ", ".", " ", 
      RowBox[{"First", "[", "WI", "]"}]}], ",", " ", "assumI"}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<I: rank K = 2 on the regular locus\>\"", ",", " ", 
    RowBox[{
     RowBox[{"rankOf", "[", "KI", "]"}], " ", "===", " ", "2"}]}], "]"}], 
  "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "three", " ", "statements", " ", "below", " ", "close", " ", 
     "the", " ", "sequence", " ", 
     RowBox[{"explicitly", ":", " ", 
      RowBox[{
      "the", " ", "stratum", " ", "is", "\n", "   ", "determined", " ", "by", 
       " ", "rankStrata"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "declared", " ", "assumption", " ", "is", " ", "shown", " ", 
     "to", " ", "lie", " ", "inside", " ", "the", "\n", "   ", "regular", " ",
      "locus"}], ",", " ", 
    RowBox[{
     RowBox[{
     "and", " ", "the", " ", "excluded", " ", "stratum", " ", "is", " ", 
      "shown", " ", "to", " ", "carry", " ", "a", " ", "strictly", " ", 
      "smaller", "\n", "   ", 
      RowBox[{"rank", ".", " ", "Only"}], " ", "after", " ", "that", " ", 
      "are", " ", "NullSpace", " ", "and", " ", "the", " ", "pseudoinverse", " ", 
      RowBox[{"used", ".", " ", "Neither"}], "\n", "   ", "rankOf", " ", 
      "nor", " ", "NullSpace", " ", "determines", " ", "the", " ", "locus"}], 
     ";", " ", 
     RowBox[{"they", " ", "are", " ", "evaluated", " ", "on", " ", 
      RowBox[{"it", "."}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: the declared assumption implies the regular locus of K\>\"",
    ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{"assumI", ",", " ", 
        RowBox[{"strataI", "[", "\"\<RegularLocus\>\"", "]"}]}], "]"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", "R"}], "}"}], ",", " ", "Reals"}], "]"}], " ", "===",
     " ", "True"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: the excluded stratum is not vacuous, the rank there is \
strictly smaller\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"rankOf", "[", 
      RowBox[{"KI", " ", "/.", " ", 
       RowBox[{"m", " ", "->", " ", "0"}]}], "]"}], " ", "<", " ", 
     RowBox[{"rankOf", "[", "KI", "]"}]}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"rankOf", "[", 
      RowBox[{"KI", " ", "/.", " ", 
       RowBox[{"R", " ", "->", " ", "0"}]}], "]"}], " ", "<", " ", 
     RowBox[{"rankOf", "[", "KI", "]"}]}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: the kernel frame and the pseudoinverse are used only on \
that locus\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"KI", " ", ".", " ", 
       RowBox[{"First", "[", "WI", "]"}]}], ",", " ", "assumI"}], "]"}], " ", 
    "&&", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"penroseResiduals", "[", 
       RowBox[{"KI", ",", " ", "KpI"}], "]"}], ",", " ", "assumI"}], 
     "]"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4036]:=",ExpressionUUID->"4c10d07a-beea-f740-bec9-fa19888335dd"],

Cell[BoxData[
 StyleBox["\<\"I: w spans ker K: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185038332*^9, 3.9964931218860397`*^9},
 CellLabel->
  "Out[4040]=",ExpressionUUID->"9e3caa32-fc63-004f-8a25-a04d131b3f29"],

Cell[BoxData[
 StyleBox["\<\"I: rank K = 2 on the regular locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185038332*^9, 3.9964931218880405`*^9},
 CellLabel->
  "Out[4041]=",ExpressionUUID->"e3877a54-0836-8d46-a609-b7eb8661cd50"],

Cell[BoxData[
 StyleBox["\<\"I: the declared assumption implies the regular locus of K: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185038332*^9, 3.9964931218900394`*^9},
 CellLabel->
  "Out[4042]=",ExpressionUUID->"b15278cb-dbdb-1948-94e6-6aa2de699fb4"],

Cell[BoxData[
 StyleBox["\<\"I: the excluded stratum is not vacuous, the rank there is \
strictly smaller: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185038332*^9, 3.99649312189106*^9},
 CellLabel->
  "Out[4043]=",ExpressionUUID->"b504afd3-94c0-1a47-9398-b7c57e334a4e"],

Cell[BoxData[
 StyleBox["\<\"I: the kernel frame and the pseudoinverse are used only on \
that locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185038332*^9, 3.996493121893057*^9},
 CellLabel->
  "Out[4044]=",ExpressionUUID->"e13d811f-ea11-884c-b2e6-5e9690a89821"]
}, Open  ]],

Cell["First-order construction and the reduced data.", "Text",ExpressionUUID->"22c64ce3-299f-ae47-8a5c-b79b8309dd04"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pI", ",", " ", "lamI"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pI", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"p1", ",", " ", "p2", ",", " ", "p3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lamI", " ", "=", " ", 
    RowBox[{"{", "lam1", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"VI", "  ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"k", " ", 
      RowBox[{
       RowBox[{"R", "^", "2"}], "/", "8"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", " ", "-", " ", "a2"}], ")"}], "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a2", " ", "-", " ", "a3"}], ")"}], "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a3", " ", "-", " ", "a1"}], ")"}], "^", "2"}]}], ")"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sysI", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{
     "KI", ",", " ", "KpI", ",", " ", "VI", ",", " ", "qI", ",", " ", "WI", ",",
       " ", "pI", ",", " ", "lamI", ",", " ", "dqI"}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"chainReport", "[", 
  RowBox[{"LmechI", ",", " ", "sysI"}], "]"}]}], "Code",
 CellLabel->
  "In[4045]:=",ExpressionUUID->"4f7f2e43-14f9-8547-a243-4fa502a434f5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"L_mech\"\>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "8"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a1", "-", "a2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a2", "-", "a3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a1"}], "+", "a3"}], ")"}], "2"]}], ")"}], " ", "k", 
       " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"da1", "-", "da2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"da2", "-", "da3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "da1"}], "+", "da3"}], ")"}], "2"]}], ")"}], " ", 
       "m", " ", 
       SuperscriptBox["R", "2"]}]}]},
    {"\<\"K\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"m", " ", 
            SuperscriptBox["R", "2"]}], "2"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}], 
          FractionBox[
           RowBox[{"m", " ", 
            SuperscriptBox["R", "2"]}], "2"], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}]},
         {
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}], 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"m", " ", 
             SuperscriptBox["R", "2"]}], "4"]}], 
          FractionBox[
           RowBox[{"m", " ", 
            SuperscriptBox["R", "2"]}], "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank K\"\>", "2"},
    {"\<\"ker K frame W\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "}"}]},
    {"\<\"K^+\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["8", 
           RowBox[{"9", " ", "m", " ", 
            SuperscriptBox["R", "2"]}]], 
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}], 
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}]},
         {
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}], 
          FractionBox["8", 
           RowBox[{"9", " ", "m", " ", 
            SuperscriptBox["R", "2"]}]], 
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}]},
         {
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}], 
          RowBox[{"-", 
           FractionBox["4", 
            RowBox[{"9", " ", "m", " ", 
             SuperscriptBox["R", "2"]}]]}], 
          FractionBox["8", 
           RowBox[{"9", " ", "m", " ", 
            SuperscriptBox["R", "2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"V\"\>", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a1", "-", "a2"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a2", "-", "a3"}], ")"}], "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a1"}], "+", "a3"}], ")"}], "2"]}], ")"}], " ", "k", " ", 
      SuperscriptBox["R", "2"]}]},
    {"\<\"V_ext\"\>", 
     RowBox[{
      RowBox[{"lam1", " ", "p1"}], "+", 
      RowBox[{"lam1", " ", "p2"}], "+", 
      RowBox[{"lam1", " ", "p3"}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["p1", "2"]}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "p1", " ", "p2"}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["p2", "2"]}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "p1", " ", "p3"}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "p2", " ", "p3"}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["p3", "2"]}], 
       RowBox[{"9", " ", "m", " ", 
        SuperscriptBox["R", "2"]}]], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["a1", "2"], " ", "k", " ", 
       SuperscriptBox["R", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "a1", " ", "a2", " ", "k", " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["a2", "2"], " ", "k", " ", 
       SuperscriptBox["R", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "a1", " ", "a3", " ", "k", " ", 
       SuperscriptBox["R", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", "a2", " ", "a3", " ", "k", " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["a3", "2"], " ", "k", " ", 
       SuperscriptBox["R", "2"]}]}]},
    {"\<\"L_FJ\"\>", 
     RowBox[{
      RowBox[{"da1", " ", "p1"}], "+", 
      RowBox[{"da2", " ", "p2"}], "+", 
      RowBox[{"da3", " ", "p3"}], "-", 
      RowBox[{"lam1", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2", "+", "p3"}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", "p1"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", "p2"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", "p3"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]]}], ")"}]}], "-", 
         RowBox[{"p2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", "p1"}], 
              RowBox[{"9", " ", "m", " ", 
               SuperscriptBox["R", "2"]}]]}], "+", 
            FractionBox[
             RowBox[{"8", " ", "p2"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]], "-", 
            FractionBox[
             RowBox[{"4", " ", "p3"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]]}], ")"}]}], "-", 
         RowBox[{"p3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", "p1"}], 
              RowBox[{"9", " ", "m", " ", 
               SuperscriptBox["R", "2"]}]]}], "-", 
            FractionBox[
             RowBox[{"4", " ", "p2"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]], "+", 
            FractionBox[
             RowBox[{"8", " ", "p3"}], 
             RowBox[{"9", " ", "m", " ", 
              SuperscriptBox["R", "2"]}]]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a1", "-", "a2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a2", "-", "a3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a1"}], "+", "a3"}], ")"}], "2"]}], ")"}], " ", "k", 
       " ", 
       SuperscriptBox["R", "2"]}]}]},
    {"\<\"a\"\>", 
     RowBox[{"{", 
      RowBox[{
      "p1", ",", "p2", ",", "p3", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}]},
    {"\<\"f0\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank f0\"\>", "6"},
    {"\<\"ker f0 frame\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1"}], 
       "}"}], "}"}]},
    {"\<\"Omega\"\>", 
     RowBox[{"{", 
      RowBox[{"p1", "+", "p2", "+", "p3"}], "}"}]},
    {"\<\"B\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"1"},
         {"1"},
         {"1"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"Gamma\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"M\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"C\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"dim ker f1\"\>", "2"},
    {"\<\"ker f1\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]},
    {"\<\"first-class count\"\>", "1"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {
       Directive[Italic], Automatic}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9964641850738487`*^9, 3.9964931219153004`*^9},
 CellLabel->
  "Out[4050]=",ExpressionUUID->"55f93edb-f6c2-e64c-9cdb-1c21e4aaf195"]
}, Open  ]],

Cell[TextData[{
 "Expected, from manuscript Eqs. (14.15) to (14.19): ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["a", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["p", "TI"], "1"], ",", 
             SubscriptBox[
              StyleBox["p", "TI"], "2"], ",", 
             SubscriptBox[
              StyleBox["p", "TI"], "3"], ",", "0", ",", "0", ",", "0", ",", 
             "0"}], ")"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$a = (p_1,p_2,p_3,0,0,0,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2a37b8ae-456e-7b45-98f7-1964861021b0"],
 "; ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"rank", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], "\[LongEqual]", "6"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\text{rank} f^{(0)} = 6$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9201aaba-7847-6a4e-8976-36309367d05d"],
 " while ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"rank", 
         StyleBox["K", "TI"], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\text{rank} K = 2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "dac2f6fc-b31c-af49-b616-3c3c4f64d079"],
 "; the generated constraint is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalOmega]", "\[LongEqual]", 
         SubscriptBox[
          StyleBox["p", "TI"], "1"], "+", 
         SubscriptBox[
          StyleBox["p", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["p", "TI"], "3"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Omega = p_1+p_2+p_3$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a3ea327-3a19-6c47-b6cd-ac550785b1f3"],
 "; ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalGamma]", "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\Gamma = 0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "24306586-7003-8547-a98f-e9f873fba655"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$M = 0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35b111e7-66f5-9c4e-9b95-08742692f168"],
 "; ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"dim", "ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "1", ")"}]], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\dim\\ker f^{(1)} = 2$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0a883575-8139-c44a-9692-32eb029998b2"],
 "."
}], "Text",
 CellChangeTimes->{{3.996490347764902*^9, 3.996490368822981*^9}, {
  3.996490413249443*^9, 
  3.9964904291974697`*^9}},ExpressionUUID->"166a5a61-e441-df4d-8862-\
9cfe215ac4fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: one-form a = (p,0,0)\>\"", ",", " ", 
   RowBox[{
    RowBox[{"sysI", "[", "\"\<OneForm\>\"", "]"}], " ", "===", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"pI", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0"}], "}"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: rank f0 = 6, distinct from rank K = 2\>\"", ",", "\n", 
   "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"sysI", "[", "\"\<RankF0\>\"", "]"}], " ", "===", " ", "6"}], 
    " ", "&&", " ", 
    RowBox[{
     RowBox[{"rankOf", "[", 
      RowBox[{"sysI", "[", "\"\<K\>\"", "]"}], "]"}], " ", "===", " ", 
     "2"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: Omega = p1+p2+p3\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"sysI", "[", "\"\<Constraints\>\"", "]"}], "]"}], " ", "-", 
      " ", 
      RowBox[{"(", 
       RowBox[{"p1", " ", "+", " ", "p2", " ", "+", " ", "p3"}], ")"}]}], ",",
      " ", "assumI"}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: Gamma = 0\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"sysI", "[", "\"\<Gamma\>\"", "]"}], ",", " ", "assumI"}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<I: M = 0\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"sysI", "[", "\"\<M\>\"", "]"}], ",", " ", "assumI"}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<I: dim ker f1 = 2\>\"", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"sysI", "[", "\"\<KernelF1\>\"", "]"}], "[", "\"\<Dimension\>\"",
       "]"}], " ", "===", " ", "2"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<I\>\"", ",", " ", "sysI", ",", " ", "assumI"}], "]"}], 
  "\n"}], "\n", 
 RowBox[{"verifyLegendreBridge", "[", 
  RowBox[{"\"\<I\>\"", ",", " ", "LmechI", ",", " ", "sysI", ",", " ", 
   "assumI"}], "]"}]}], "Code",
 CellLabel->
  "In[4051]:=",ExpressionUUID->"0365d7cc-28e6-944a-88ec-ffbce8d2d69a"],

Cell[BoxData[
 StyleBox["\<\"I: one-form a = (p,0,0): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.9964931219362984`*^9},
 CellLabel->
  "Out[4051]=",ExpressionUUID->"8396293a-75c7-504c-861e-ac5a039598e6"],

Cell[BoxData[
 StyleBox["\<\"I: rank f0 = 6, distinct from rank K = 2: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.996493121938299*^9},
 CellLabel->
  "Out[4052]=",ExpressionUUID->"74f20fad-aa45-2f44-8243-21a05fdc847b"],

Cell[BoxData[
 StyleBox["\<\"I: Omega = p1+p2+p3: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.9964931219403*^9},
 CellLabel->
  "Out[4053]=",ExpressionUUID->"4ca9ea22-f49d-3e4b-912a-8e1aa9d33391"],

Cell[BoxData[
 StyleBox["\<\"I: Gamma = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.996493121942299*^9},
 CellLabel->
  "Out[4054]=",ExpressionUUID->"3323b990-5b29-2943-8643-988ec0ab7248"],

Cell[BoxData[
 StyleBox["\<\"I: M = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.9964931219432983`*^9},
 CellLabel->
  "Out[4055]=",ExpressionUUID->"0597d437-2c3e-1e46-af4b-d25e2c00da86"],

Cell[BoxData[
 StyleBox["\<\"I: dim ker f1 = 2: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.996493121945299*^9},
 CellLabel->
  "Out[4056]=",ExpressionUUID->"de80557b-65d4-9745-8329-4bed8b229feb"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"I: Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: L_FJ is of first order in all extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: a is the velocity derivative of L_FJ: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: a is independent of the extended velocities: verified\"\
\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: f0^+ = -f0 satisfies the Penrose conditions: verified\"\
\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: declared frame annihilated, independent and spanning \
ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: kernel of f1 annihilated and independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: dimension formula dim ker f1 = dim ker Gamma^T + dim \
ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.996493121964302*^9},
 CellLabel->
  "Out[4057]=",ExpressionUUID->"ba90781d-258b-284d-b559-1ec39d6f3085"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"I: K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: the momenta lie in the image of K, which is the primary \
constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: K K^+ is the identity on the image of the Legendre map: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: K is not inverted, K^+ K dq = dq fails off the image: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: the K^+ kinetic term reproduces the original one on the \
image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: H_C evaluated on the image equals T + V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: H_C evaluated on the image is the Legendre transform of \
L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"I: Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641851018505`*^9, 3.9964931219673004`*^9},
 CellLabel->
  "Out[4058]=",ExpressionUUID->"9e9883d8-99db-914a-99d5-a5d6ac2bac3b"]
}, Open  ]],

Cell[TextData[{
 "Chain and generator. The candidate link is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["u", "TI"], "0"], "\[LongEqual]", 
         RowBox[{"(", 
           
           RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",",
              "0"}], ")"}]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$u_0 = (1,1,1,0,0,0,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3b49b895-f2ff-9240-a521-3bddb6489618"],
 "; the first chain equation is verified directly, and the contraction is \
computed without cancelling ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e76b9bfe-3b16-3244-9ee4-9c1d261508a5"],
 " or ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["R", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$R$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9327f35d-9e66-1949-af4c-eed848dec991"],
 "."
}], "Text",
 CellChangeTimes->{{3.9964904678695164`*^9, 
  3.9964904822775383`*^9}},ExpressionUUID->"db9afdcb-323e-b146-8d3f-\
412110caaeb4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u0I", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", " ", "1", ",", " ", "1", ",", " ", "0", ",", " ", "0", ",", 
      " ", "0", ",", " ", "0"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<I: first chain equation f0 u0 = grad Omega\>\"", ",", "\n", 
    "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"sysI", "[", "\"\<F0\>\"", "]"}], " ", ".", " ", "u0I"}], " ",
        "-", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"sysI", "[", "\"\<B\>\"", "]"}], "]"}], "]"}]}], ",", " ", 
      "assumI"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"phiI", " ", "=", " ", 
  RowBox[{"contraction", "[", 
   RowBox[{"u0I", ",", " ", 
    RowBox[{"sysI", "[", "\"\<Vext\>\"", "]"}], ",", " ", 
    RowBox[{"sysI", "[", "\"\<Xi\>\"", "]"}]}], "]"}]}]}], "Code",
 CellLabel->
  "In[4059]:=",ExpressionUUID->"999a79d5-15a4-eb43-bd80-204ab8ddec13"],

Cell[BoxData[
 StyleBox["\<\"I: first chain equation f0 u0 = grad Omega: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641851842136`*^9, 3.9964931219847946`*^9},
 CellLabel->
  "Out[4060]=",ExpressionUUID->"0cc45c44-6837-1b4e-9b99-21eecca30f86"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9964641851842136`*^9, 3.9964931219867897`*^9},
 CellLabel->
  "Out[4061]=",ExpressionUUID->"63cb3e38-667f-3147-996d-08c5322ee462"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<I: contraction vanishes identically, for every k and R\>\"", ",",
     " ", 
    RowBox[{"zeroQ", "[", "phiI", "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"gaugeTest", "[", 
  RowBox[{"sysI", ",", " ", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", " ", "u0I", ",", " ", "assumI"}], 
  "]"}]}], "Code",
 CellLabel->
  "In[4062]:=",ExpressionUUID->"59e7578b-47f7-3c46-9b73-79c148c8e0f2"],

Cell[BoxData[
 StyleBox["\<\"I: contraction vanishes identically, for every k and R: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185204235*^9, 3.996493122004303*^9},
 CellLabel->
  "Out[4062]=",ExpressionUUID->"1e0954a5-6954-0e43-bad9-85b816812a24"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Class\"\>", "\[Rule]", "\<\"GaugeGenerator\"\>"}], ",", 
   RowBox[{"\<\"Contraction\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"IdealClass\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185204235*^9, 3.9964931220063*^9},
 CellLabel->
  "Out[4063]=",ExpressionUUID->"0d7e9c18-a171-5642-a847-16e07757237e"]
}, Open  ]],

Cell[TextData[{
 "The classifier returns ",
 Cell[BoxData[
 "GaugeGenerator"], "Input",ExpressionUUID->
  "f4ab60b8-eee2-0844-9089-d52d47550075"],
 ". The charge is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["G", "TI"], "\[LongEqual]", 
         StyleBox["w", "TI"], "\[CenterDot]", 
         StyleBox["p", "TI"], "\[LongEqual]", "\[CapitalOmega]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$G = w\\cdot p = \\Omega$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7636b045-dd28-114f-95d6-ee116efef56d"],
 ", and the transformation is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Delta]\[Alpha]", 
          StyleBox["i", "TI"]], "\[LongEqual]", "\[Rho]", 
         RowBox[{"(", 
           StyleBox["t", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "$\\delta\\alpha_i = \\rho(t)$, $\\delta\\lambda = \\rho'(t)$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0f66d75a-87fc-d34a-8b9d-07f5ba9cd8e4"],
 "; manuscript Eq. (14.21)."
}], "Text",
 CellChangeTimes->{{3.996490511461241*^9, 3.9964905179516983`*^9}, {
  3.9964905537388344`*^9, 
  3.996490578616499*^9}},ExpressionUUID->"4d0ba552-e427-9747-b831-\
4476d8293f62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["5. Mechanical example II: two pulleys and one mass",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.9964881024615116`*^9, 3.996488116627825*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section5",ExpressionUUID->"e22127e9-7d18-6f49-9a2a-aecb30567d4f"],

Cell[TextData[{
 "Manuscript Section 14.3. Two massless, frictionless pulleys of radius ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["R", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$R_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5138ecd3-7711-4543-bc82-08c9847e9b89"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["R", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "$R_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4ade615f-0ebf-4049-a193-ef657b5e07c1"],
 ", with the upper axis fixed and a suspended mass. The radius need not be \
equal, and no sign is imposed."
}], "Text",
 CellChangeTimes->{
  3.9964906113061504`*^9, {3.9964906698157425`*^9, 
   3.9964906867950077`*^9}},ExpressionUUID->"1b1eb7ec-cdb9-3549-b1b2-\
a0263df27be3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "b1", ",", " ", "b2", ",", " ", "db1", ",", " ", "db2", ",", " ", "R1", ",",
      " ", "R2", ",", " ", "gg"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"qII", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"b1", ",", " ", "b2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dqII", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"db1", ",", " ", "db2"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"hII", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"R1", " ", "b1"}], " ", "+", " ", 
      RowBox[{"R2", " ", "b2"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LmechII", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "/", "2"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"R1", " ", "db1"}], " ", "+", " ", 
         RowBox[{"R2", " ", "db2"}]}], ")"}], "^", "2"}]}], " ", "-", " ", 
     RowBox[{"m", " ", "gg", " ", "hII"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"KII", " ", "=", " ", 
   RowBox[{"kineticMatrix", "[", 
    RowBox[{"LmechII", ",", " ", "dqII"}], "]"}]}], ";"}], "\n", 
 RowBox[{"KII", " ", "//", " ", "MatrixForm"}]}], "Code",
 CellLabel->
  "In[4064]:=",ExpressionUUID->"fa978d46-71a1-f44a-b1a0-e89d041e8757"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"m", " ", 
       SuperscriptBox["R1", "2"]}], 
      RowBox[{"m", " ", "R1", " ", "R2"}]},
     {
      RowBox[{"m", " ", "R1", " ", "R2"}], 
      RowBox[{"m", " ", 
       SuperscriptBox["R2", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.996464185224533*^9, 3.996493122013319*^9},
 CellLabel->
  "Out[4070]//MatrixForm=",ExpressionUUID->"8d09a5aa-acd9-504d-bc8c-\
b0cb4d027aba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vII", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"R1", ",", " ", "R2"}], "}"}]}], ";"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: K = m v v^T\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"KII", " ", "-", " ", 
     RowBox[{"m", " ", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", " ", "vII", ",", " ", "vII"}], "]"}]}]}], 
    "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4071]:=",ExpressionUUID->"39cb2116-b4f6-f040-bdac-368930c44735"],

Cell[BoxData[
 StyleBox["\<\"II: K = m v v^T: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185230543*^9, 3.9964931220296345`*^9},
 CellLabel->
  "Out[4072]=",ExpressionUUID->"6b35957f-6c0c-bb42-aa21-b9b715f884f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"strataII", " ", "=", " ", 
  RowBox[{"rankStrata", "[", 
   RowBox[{"KII", ",", " ", 
    RowBox[{"{", 
     RowBox[{"m", ",", " ", "R1", ",", " ", "R2"}], "}"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4073]:=",ExpressionUUID->"7ab53605-1918-0c4e-b0d1-39bbc3714a10"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"GenericRank\"\>", "\[Rule]", "1"}], ",", 
   RowBox[{"\<\"RegularLocus\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"m", " ", "R1"}], "\[NotEqual]", "0"}], "||", 
     RowBox[{
      RowBox[{"m", " ", "R2"}], "\[NotEqual]", "0"}]}]}], ",", 
   RowBox[{"\<\"DegeneracyLocus\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R1", "\[Equal]", "0"}], "&&", 
       RowBox[{"R2", "\[Equal]", "0"}]}], ")"}], "||", 
     RowBox[{"m", "\[Equal]", "0"}]}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185249056*^9, 3.996493122046633*^9},
 CellLabel->
  "Out[4073]=",ExpressionUUID->"f0c2b700-4bdc-a640-976d-5cff0b615576"]
}, Open  ]],

Cell[TextData[{
 "Regular locus, manuscript Eq. (14.24): ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["m", "TI"], "\[NotEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$m \\neq 0$ and $R_1^2 + R_2^2 \\neq 0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2d168eae-74a0-124f-a67c-e6fa0da5d124"],
 ". Off this locus, the rank drops and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["c", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$c$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "13cec89f-6f80-4141-ab08-3166374f78eb"],
 " changes, so the branch is excluded explicitly rather than assumed away."
}], "Text",
 CellChangeTimes->{{3.996490721062666*^9, 
  3.9964907309119987`*^9}},ExpressionUUID->"72f06cc3-a33b-c149-9fe9-\
a9dfa492b800"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"assumII", " ", "=", " ", 
    RowBox[{
     RowBox[{"m", " ", "!=", " ", "0"}], " ", "&&", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"R1", " ", "!=", " ", "0"}], " ", "||", " ", 
       RowBox[{"R2", " ", "!=", " ", "0"}]}], ")"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"WII", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "R2"}], ",", " ", "R1"}], "}"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"KpII", " ", "=", " ", 
    RowBox[{
     RowBox[{"Outer", "[", 
      RowBox[{"Times", ",", " ", "vII", ",", " ", "vII"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"m", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"R1", "^", "2"}], " ", "+", " ", 
          RowBox[{"R2", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: w spans ker K\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"KII", " ", ".", " ", 
      RowBox[{"First", "[", "WII", "]"}]}], ",", " ", "assumII"}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: Penrose conditions for K^+\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"penroseResiduals", "[", 
      RowBox[{"KII", ",", " ", "KpII"}], "]"}], ",", " ", "assumII"}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: rank K = 1 on the regular locus\>\"", ",", " ", 
   RowBox[{
    RowBox[{"rankOf", "[", "KII", "]"}], " ", "===", " ", "1"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: the declared assumption implies the regular locus of K\>\"",
    ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{"assumII", ",", " ", 
        RowBox[{"strataII", "[", "\"\<RegularLocus\>\"", "]"}]}], "]"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"m", ",", " ", "R1", ",", " ", "R2"}], "}"}], ",", " ", 
      "Reals"}], "]"}], " ", "===", " ", "True"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: the excluded stratum is not vacuous, the rank there is \
strictly smaller\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"rankOf", "[", 
      RowBox[{"KII", " ", "/.", " ", 
       RowBox[{"m", " ", "->", " ", "0"}]}], "]"}], " ", "<", " ", 
     RowBox[{"rankOf", "[", "KII", "]"}]}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{"rankOf", "[", 
      RowBox[{"KII", " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R1", " ", "->", " ", "0"}], ",", " ", 
         RowBox[{"R2", " ", "->", " ", "0"}]}], "}"}]}], "]"}], " ", "<", " ", 
     RowBox[{"rankOf", "[", "KII", "]"}]}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4074]:=",ExpressionUUID->"78f5b4f3-1c29-2343-8f1c-a95e81bd5885"],

Cell[BoxData[
 StyleBox["\<\"II: w spans ker K: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641852711067`*^9, 3.9964931220646324`*^9},
 CellLabel->
  "Out[4077]=",ExpressionUUID->"3b5f8b58-4a69-474f-a284-8072f7fe7aaf"],

Cell[BoxData[
 StyleBox["\<\"II: Penrose conditions for K^+: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641852711067`*^9, 3.9964931220676517`*^9},
 CellLabel->
  "Out[4078]=",ExpressionUUID->"a97acbfe-aeb5-2142-8c87-f9725318af3c"],

Cell[BoxData[
 StyleBox["\<\"II: rank K = 1 on the regular locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641852711067`*^9, 3.996493122069647*^9},
 CellLabel->
  "Out[4079]=",ExpressionUUID->"92045497-7160-ff47-a93d-33ca0d419162"],

Cell[BoxData[
 StyleBox["\<\"II: the declared assumption implies the regular locus of K: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641852711067`*^9, 3.996493122070648*^9},
 CellLabel->
  "Out[4080]=",ExpressionUUID->"1c23e179-ce40-0b42-93f2-2b43402a8c12"],

Cell[BoxData[
 StyleBox["\<\"II: the excluded stratum is not vacuous, the rank there is \
strictly smaller: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641852711067`*^9, 3.996493122072647*^9},
 CellLabel->
  "Out[4081]=",ExpressionUUID->"b0c93000-87da-5a44-acc5-699746cd5ad6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pII", ",", " ", "lamII"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pII", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"pb1", ",", " ", "pb2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lamII", " ", "=", " ", 
    RowBox[{"{", "lam1", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"VII", "  ", "=", " ", 
   RowBox[{"m", " ", "gg", " ", "hII"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sysII", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{
     "KII", ",", " ", "KpII", ",", " ", "VII", ",", " ", "qII", ",", " ", 
      "WII", ",", " ", "pII", ",", " ", "lamII", ",", " ", "dqII"}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{"chainReport", "[", 
  RowBox[{"LmechII", ",", " ", "sysII"}], "]"}]}], "Code",
 CellLabel->
  "In[4082]:=",ExpressionUUID->"ab355262-3e1d-3c4d-af98-d3e5c33ef3fd"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"L_mech\"\>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "gg"}], " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "b1"}], " ", "R1"}], "-", 
         RowBox[{"b2", " ", "R2"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", "m", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"db1", " ", "R1"}], "+", 
          RowBox[{"db2", " ", "R2"}]}], ")"}], "2"]}]}]},
    {"\<\"K\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"m", " ", 
           SuperscriptBox["R1", "2"]}], 
          RowBox[{"m", " ", "R1", " ", "R2"}]},
         {
          RowBox[{"m", " ", "R1", " ", "R2"}], 
          RowBox[{"m", " ", 
           SuperscriptBox["R2", "2"]}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank K\"\>", "1"},
    {"\<\"ker K frame W\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "R2"}], ",", "R1"}], "}"}], "}"}]},
    {"\<\"K^+\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           SuperscriptBox["R1", "2"], 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R1", "2"], "+", 
               SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], 
          FractionBox[
           RowBox[{"R1", " ", "R2"}], 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R1", "2"], "+", 
               SuperscriptBox["R2", "2"]}], ")"}], "2"]}]]},
         {
          FractionBox[
           RowBox[{"R1", " ", "R2"}], 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R1", "2"], "+", 
               SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], 
          FractionBox[
           SuperscriptBox["R2", "2"], 
           RowBox[{"m", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R1", "2"], "+", 
               SuperscriptBox["R2", "2"]}], ")"}], "2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"V\"\>", 
     RowBox[{"gg", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b1"}], " ", "R1"}], "-", 
        RowBox[{"b2", " ", "R2"}]}], ")"}]}]},
    {"\<\"V_ext\"\>", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "b1"}], " ", "gg", " ", "m", " ", "R1"}], "+", 
      RowBox[{"lam1", " ", "pb2", " ", "R1"}], "-", 
      RowBox[{"b2", " ", "gg", " ", "m", " ", "R2"}], "-", 
      RowBox[{"lam1", " ", "pb1", " ", "R2"}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["pb1", "2"], " ", 
        SuperscriptBox["R1", "2"]}], 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R1", "2"], "+", 
           SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"pb1", " ", "pb2", " ", "R1", " ", "R2"}], 
       RowBox[{"m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R1", "2"], "+", 
           SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["pb2", "2"], " ", 
        SuperscriptBox["R2", "2"]}], 
       RowBox[{"2", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R1", "2"], "+", 
           SuperscriptBox["R2", "2"]}], ")"}], "2"]}]]}]},
    {"\<\"L_FJ\"\>", 
     RowBox[{
      RowBox[{"db1", " ", "pb1"}], "+", 
      RowBox[{"db2", " ", "pb2"}], "-", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "b1"}], " ", "R1"}], "-", 
         RowBox[{"b2", " ", "R2"}]}], ")"}]}], "-", 
      RowBox[{"lam1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pb2", " ", "R1"}], "-", 
         RowBox[{"pb1", " ", "R2"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "pb1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"pb1", " ", 
              SuperscriptBox["R1", "2"]}], 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R1", "2"], "+", 
                 SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"pb2", " ", "R1", " ", "R2"}], 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R1", "2"], "+", 
                 SuperscriptBox["R2", "2"]}], ")"}], "2"]}]]}], ")"}]}], "-", 
         RowBox[{"pb2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"pb1", " ", "R1", " ", "R2"}], 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R1", "2"], "+", 
                 SuperscriptBox["R2", "2"]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"pb2", " ", 
              SuperscriptBox["R2", "2"]}], 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["R1", "2"], "+", 
                 SuperscriptBox["R2", "2"]}], ")"}], "2"]}]]}], ")"}]}]}], 
        ")"}]}]}]},
    {"\<\"a\"\>", 
     RowBox[{"{", 
      RowBox[{"pb1", ",", "pb2", ",", "0", ",", "0", ",", "0"}], "}"}]},
    {"\<\"f0\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank f0\"\>", "4"},
    {"\<\"ker f0 frame\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], "}"}]},
    {"\<\"Omega\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"pb2", " ", "R1"}], "-", 
       RowBox[{"pb1", " ", "R2"}]}], "}"}]},
    {"\<\"B\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"},
         {"0"},
         {
          RowBox[{"-", "R2"}]},
         {"R1"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"Gamma\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"M\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"C\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"dim ker f1\"\>", "2"},
    {"\<\"ker f1\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R2", ",", 
         RowBox[{"-", "R1"}], ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
        "}"}]}], "}"}]},
    {"\<\"first-class count\"\>", "1"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {
       Directive[Italic], Automatic}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9964641853011055`*^9, 3.996493122094654*^9},
 CellLabel->
  "Out[4087]=",ExpressionUUID->"f2e40a97-b3a6-6c4e-9d1f-f105ebeed023"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: Omega = R1 pb2 - R2 pb1\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"sysII", "[", "\"\<Constraints\>\"", "]"}], "]"}], " ", "-", 
      " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"R1", " ", "pb2"}], " ", "-", " ", 
        RowBox[{"R2", " ", "pb1"}]}], ")"}]}], ",", " ", "assumII"}], "]"}]}],
   "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<II: Gamma = 0 and M = 0\>\"", ",", "\n", "       ", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"sysII", "[", "\"\<Gamma\>\"", "]"}], ",", " ", "assumII"}], 
      "]"}], " ", "&&", " ", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"sysII", "[", "\"\<M\>\"", "]"}], ",", " ", "assumII"}], 
      "]"}]}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<II\>\"", ",", " ", "sysII", ",", " ", "assumII"}], "]"}], 
  "\n"}], "\n", 
 RowBox[{"verifyLegendreBridge", "[", 
  RowBox[{"\"\<II\>\"", ",", " ", "LmechII", ",", " ", "sysII", ",", " ", 
   "assumII"}], "]"}]}], "Code",
 CellLabel->
  "In[4088]:=",ExpressionUUID->"67b87c92-b0d6-0e4d-81b0-435a7e77c3e4"],

Cell[BoxData[
 StyleBox["\<\"II: Omega = R1 pb2 - R2 pb1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185324196*^9, 3.9964931221131687`*^9},
 CellLabel->
  "Out[4088]=",ExpressionUUID->"5006c94f-26ad-6a42-b2a1-8deb3efc125f"],

Cell[BoxData[
 StyleBox["\<\"II: Gamma = 0 and M = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185324196*^9, 3.9964931221151714`*^9},
 CellLabel->
  "Out[4089]=",ExpressionUUID->"bdc74cff-f9f5-1d47-95b6-d80d8314d7ec"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"II: Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: L_FJ is of first order in all extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: a is the velocity derivative of L_FJ: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: a is independent of the extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: f0^+ = -f0 satisfies the Penrose conditions: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: declared frame annihilated, independent and spanning \
ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: kernel of f1 annihilated and independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: dimension formula dim ker f1 = dim ker Gamma^T + dim \
ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464185324196*^9, 3.9964931221341743`*^9},
 CellLabel->
  "Out[4090]=",ExpressionUUID->"295267b1-acd4-574c-b7ff-a2d71553f35d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"II: K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: the momenta lie in the image of K, which is the \
primary constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: K K^+ is the identity on the image of the Legendre \
map: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: K is not inverted, K^+ K dq = dq fails off the image: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: the K^+ kinetic term reproduces the original one on \
the image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: H_C evaluated on the image equals T + V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: H_C evaluated on the image is the Legendre transform \
of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"II: Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464185324196*^9, 3.996493122137171*^9},
 CellLabel->
  "Out[4091]=",ExpressionUUID->"4a89e033-b8d1-3b48-9f11-d4c00fd7def5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u0II", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "R2"}], ",", " ", "R1", ",", " ", "0", ",", " ", "0", ",", 
      " ", "0"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<II: first chain equation\>\"", ",", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"sysII", "[", "\"\<F0\>\"", "]"}], " ", ".", " ", "u0II"}], 
       " ", "-", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"sysII", "[", "\"\<B\>\"", "]"}], "]"}], "]"}]}], ",", " ", 
      "assumII"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"phiII", " ", "=", " ", 
  RowBox[{"contraction", "[", 
   RowBox[{"u0II", ",", " ", 
    RowBox[{"sysII", "[", "\"\<Vext\>\"", "]"}], ",", " ", 
    RowBox[{"sysII", "[", "\"\<Xi\>\"", "]"}]}], "]"}]}]}], "Code",
 CellLabel->
  "In[4092]:=",ExpressionUUID->"82e82c65-4495-7b43-84ce-078c712ad3e8"],

Cell[BoxData[
 StyleBox["\<\"II: first chain equation: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641853923817`*^9, 3.9964931221551704`*^9},
 CellLabel->
  "Out[4093]=",ExpressionUUID->"e837c814-acce-5e43-993a-a6edf09c8aac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9964641853923817`*^9, 3.996493122156172*^9},
 CellLabel->
  "Out[4094]=",ExpressionUUID->"a337147d-e6a8-7346-90ab-ca21783de41d"]
}, Open  ]],

Cell[TextData[{
 "The contraction vanishes because w is orthogonal to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["v", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$v$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a3249d82-6690-f945-bd6e-f84729955344"],
 ", not because a parameter has been set to zero. The prefactor m g is \
retained throughout and no branch of parameter space is created here; \
manuscript Eq. (14.27)."
}], "Text",
 CellChangeTimes->{{3.9964907518344765`*^9, 
  3.996490754399515*^9}},ExpressionUUID->"19b47dc4-10df-1142-8bd9-\
1cb56fd3c1b2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<II: contraction vanishes structurally, with m g retained\>\"", 
   ",", " ", 
   RowBox[{"zeroQ", "[", "phiII", "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<II: the vanishing comes from w.v = 0\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"WII", "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", ".", " ", "vII"}], "]"}]}], "]"}],
   "\n"}], "\n", 
 RowBox[{"gaugeTest", "[", 
  RowBox[{"sysII", ",", " ", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", " ", "u0II", ",", " ", "assumII"}], 
  "]"}]}], "Code",
 CellLabel->
  "In[4095]:=",ExpressionUUID->"0340acb0-a04b-9840-ac1c-63e38f4f0646"],

Cell[BoxData[
 StyleBox["\<\"II: contraction vanishes structurally, with m g retained: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185413439*^9, 3.9964931221741867`*^9},
 CellLabel->
  "Out[4095]=",ExpressionUUID->"2df2533c-783d-4541-afd9-e06238cba31a"],

Cell[BoxData[
 StyleBox["\<\"II: the vanishing comes from w.v = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185413439*^9, 3.9964931221761703`*^9},
 CellLabel->
  "Out[4096]=",ExpressionUUID->"5e7d809f-774c-234e-ae64-9ade932d7480"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Class\"\>", "\[Rule]", "\<\"GaugeGenerator\"\>"}], ",", 
   RowBox[{"\<\"Contraction\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"IdealClass\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185413439*^9, 3.996493122177185*^9},
 CellLabel->
  "Out[4097]=",ExpressionUUID->"18c28ea9-3c85-0540-a604-7750729843ec"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["6. Mechanical example III: four masses on a square, \
springs on the masses",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.996488140576767*^9, 3.9964881678291016`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section6",ExpressionUUID->"408b1b1e-725f-9f4a-945f-7bacd37851a6"],

Cell["\<\
Manuscript Section 14.4. Four masses located at the midpoints of four \
massless, freely extensible rods form a square, with the corners constrained \
to slide along vertical posts. Each mass is attached to a spring, while the \
rods remain free to extend and contract as the configuration evolves. The \
resulting kinetic structure is singular, and the construction below \
determines its kernel, first-order Faddeev\[Dash]Jackiw data, and constraint \
structure directly from the mechanical Lagrangian.\
\>", "Text",
 CellChangeTimes->{
  3.996490809689308*^9},ExpressionUUID->"87311e35-399f-b34e-b55a-\
bdf807fdd3af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "y1", ",", " ", "y2", ",", " ", "y3", ",", " ", "y4", ",", " ", "dy1", ",",
      " ", "dy2", ",", " ", "dy3", ",", " ", "dy4", ",", " ", "aa"}], "]"}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"qIII", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"y1", ",", " ", "y2", ",", " ", "y3", ",", " ", "y4"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dqIII", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dy1", ",", " ", "dy2", ",", " ", "dy3", ",", " ", "dy4"}], 
     "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"edges", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"3", ",", " ", "4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "1"}], "}"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"TIII", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "/", "2"}], ")"}], " ", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dqIII", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", "+", " ", 
            RowBox[{"dqIII", "[", 
             RowBox[{"[", 
              RowBox[{"#", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ")"}], "/", 
          "2"}], ")"}], "^", "2"}], " ", "&"}], " ", "/@", " ", "edges"}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VIII", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"m", " ", "gg", " ", 
       RowBox[{"Total", "[", "qIII", "]"}]}], "\n", "        ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k", "/", "8"}], ")"}], " ", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "aa"}], " ", "-", " ", 
             RowBox[{"qIII", "[", 
              RowBox[{"[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", "-", " ", 
             RowBox[{"qIII", "[", 
              RowBox[{"[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ")"}], "^", 
           "2"}], " ", "&"}], " ", "/@", " ", "edges"}], "]"}]}]}], ")"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"LmechIII", " ", "=", " ", 
   RowBox[{"TIII", " ", "-", " ", "VIII"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"KIII", " ", "=", " ", 
   RowBox[{"kineticMatrix", "[", 
    RowBox[{"LmechIII", ",", " ", "dqIII"}], "]"}]}], ";"}], "\n", 
 RowBox[{"KIII", " ", "//", " ", "MatrixForm"}]}], "Code",
 CellLabel->
  "In[4098]:=",ExpressionUUID->"af32322f-8d82-f247-89a5-1b786f4422f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["m", "2"], 
      FractionBox["m", "4"], "0", 
      FractionBox["m", "4"]},
     {
      FractionBox["m", "4"], 
      FractionBox["m", "2"], 
      FractionBox["m", "4"], "0"},
     {"0", 
      FractionBox["m", "4"], 
      FractionBox["m", "2"], 
      FractionBox["m", "4"]},
     {
      FractionBox["m", "4"], "0", 
      FractionBox["m", "4"], 
      FractionBox["m", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9964641854374504`*^9, 3.996493122185177*^9},
 CellLabel->
  "Out[4106]//MatrixForm=",ExpressionUUID->"eb5c8ea1-b681-1644-9f1d-\
f044a820f94e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AIII", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "1", ",", " ", "0", ",", " ", "1"}], "}"}], ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "0", ",", " ", "1", ",", " ", "0"}], "}"}]}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: K = (m/4)(2 I + A)\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"KIII", " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "/", "4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"IdentityMatrix", "[", "4", "]"}]}], " ", "+", " ", "AIII"}],
        ")"}]}]}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4107]:=",ExpressionUUID->"7fe5aa8f-abf7-6149-92ec-afada402266b"],

Cell[BoxData[
 StyleBox["\<\"III: K = (m/4)(2 I + A): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854549656`*^9, 3.9964931222015305`*^9},
 CellLabel->
  "Out[4108]=",ExpressionUUID->"2510a15f-2414-8f43-a191-7b0e33796d2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"strataIII", " ", "=", " ", 
  RowBox[{"rankStrata", "[", 
   RowBox[{"KIII", ",", " ", 
    RowBox[{"{", "m", "}"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4109]:=",ExpressionUUID->"92e7d33e-2e72-dc44-8ef2-1b2b092bd65f"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"GenericRank\"\>", "\[Rule]", "3"}], ",", 
   RowBox[{"\<\"RegularLocus\"\>", "\[Rule]", 
    RowBox[{"m", "\[NotEqual]", "0"}]}], ",", 
   RowBox[{"\<\"DegeneracyLocus\"\>", "\[Rule]", 
    RowBox[{"m", "\[Equal]", "0"}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185462967*^9, 3.9964931222178955`*^9},
 CellLabel->
  "Out[4109]=",ExpressionUUID->"d50b83f4-eec2-1f40-9a1a-2c1540679b87"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"assumIII", " ", "=", " ", 
    RowBox[{"m", " ", "!=", " ", "0"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"wIII", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
     RowBox[{"-", "1"}], ",", " ", "1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"WIII", "  ", "=", " ", 
   RowBox[{"{", "wIII", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oneIII", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", "1", ",", " ", "1", ",", " ", "1"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"P1III", " ", "=", " ", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", " ", "oneIII", ",", " ", "oneIII"}], "]"}], "/", 
    "4"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PwIII", " ", "=", " ", 
   RowBox[{
    RowBox[{"Outer", "[", 
     RowBox[{"Times", ",", " ", "wIII", ",", " ", "wIII"}], "]"}], "/", 
    "4"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P2III", " ", "=", " ", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "4", "]"}], " ", "-", " ", "P1III", " ", "-",
     " ", "PwIII"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"KpIII", " ", "=", " ", 
    RowBox[{
     RowBox[{"P1III", "/", "m"}], " ", "+", " ", 
     RowBox[{"2", " ", 
      RowBox[{"P2III", "/", "m"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: w spans ker K\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"KIII", " ", ".", " ", "wIII"}], ",", " ", "assumIII"}], "]"}]}],
   "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: rank K = 3 for m != 0\>\"", ",", " ", 
   RowBox[{
    RowBox[{"rankOf", "[", "KIII", "]"}], " ", "===", " ", "3"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: the declared assumption implies the regular locus of \
K\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{"assumIII", ",", " ", 
        RowBox[{"strataIII", "[", "\"\<RegularLocus\>\"", "]"}]}], "]"}], ",",
       " ", 
      RowBox[{"{", "m", "}"}], ",", " ", "Reals"}], "]"}], " ", "===", " ", 
    "True"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: the excluded stratum is not vacuous, the rank there is \
strictly smaller\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"rankOf", "[", 
     RowBox[{"KIII", " ", "/.", " ", 
      RowBox[{"m", " ", "->", " ", "0"}]}], "]"}], " ", "<", " ", 
    RowBox[{"rankOf", "[", "KIII", "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: Penrose conditions for K^+\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"penroseResiduals", "[", 
      RowBox[{"KIII", ",", " ", "KpIII"}], "]"}], ",", " ", "assumIII"}], 
    "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4110]:=",ExpressionUUID->"66c4b946-1030-0648-889c-e9e816ff0202"],

Cell[BoxData[
 StyleBox["\<\"III: w spans ker K: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854859657`*^9, 3.9964931222359066`*^9},
 CellLabel->
  "Out[4118]=",ExpressionUUID->"e7eea0c2-cb9d-e447-a21b-4883f9e92271"],

Cell[BoxData[
 StyleBox["\<\"III: rank K = 3 for m != 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854859657`*^9, 3.9964931222379093`*^9},
 CellLabel->
  "Out[4119]=",ExpressionUUID->"a2f2eb93-19b4-fd4b-aa89-ff35a2ff8119"],

Cell[BoxData[
 StyleBox["\<\"III: the declared assumption implies the regular locus of K: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854859657`*^9, 3.996493122239908*^9},
 CellLabel->
  "Out[4120]=",ExpressionUUID->"42a6ae80-a3bf-d742-8f94-24ff23b1ab40"],

Cell[BoxData[
 StyleBox["\<\"III: the excluded stratum is not vacuous, the rank there is \
strictly smaller: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854859657`*^9, 3.9964931222408905`*^9},
 CellLabel->
  "Out[4121]=",ExpressionUUID->"aa604e6c-c298-8644-b243-31e20a1adcdb"],

Cell[BoxData[
 StyleBox["\<\"III: Penrose conditions for K^+: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641854859657`*^9, 3.996493122242895*^9},
 CellLabel->
  "Out[4122]=",ExpressionUUID->"81777cd2-ef32-ec41-9f49-bfa3c0762312"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pIII", ",", " ", "lamIII"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pIII", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"pp1", ",", " ", "pp2", ",", " ", "pp3", ",", " ", "pp4"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lamIII", " ", "=", " ", 
    RowBox[{"{", "lam1", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sysIII", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{
     "KIII", ",", " ", "KpIII", ",", " ", "VIII", ",", " ", "qIII", ",", " ", 
      "WIII", ",", " ", "pIII", ",", " ", "lamIII", ",", " ", "dqIII"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"chainReport", "[", 
  RowBox[{"LmechIII", ",", " ", "sysIII"}], "]"}]}], "Code",
 CellLabel->
  "In[4123]:=",ExpressionUUID->"920f2d43-ec81-f142-acef-69e38406f101"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"L_mech\"\>", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy1", "+", "dy2"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy2", "+", "dy3"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy1", "+", "dy4"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy3", "+", "dy4"}], ")"}], "2"]}]}], ")"}], " ", "m"}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y2", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y4"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y3", "-", "y4"}], ")"}], "2"]}], 
        ")"}]}], "-", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"K\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["m", "2"], 
          FractionBox["m", "4"], "0", 
          FractionBox["m", "4"]},
         {
          FractionBox["m", "4"], 
          FractionBox["m", "2"], 
          FractionBox["m", "4"], "0"},
         {"0", 
          FractionBox["m", "4"], 
          FractionBox["m", "2"], 
          FractionBox["m", "4"]},
         {
          FractionBox["m", "4"], "0", 
          FractionBox["m", "4"], 
          FractionBox["m", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank K\"\>", "3"},
    {"\<\"ker K frame W\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]},
    {"\<\"K^+\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]]},
         {
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]]},
         {
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"V\"\>", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y2", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y4"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y3", "-", "y4"}], ")"}], "2"]}], 
        ")"}]}], "+", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"V_ext\"\>", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["aa", "2"], " ", "k"}], "-", 
      RowBox[{"lam1", " ", "pp1"}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp1", "2"]}], 
       RowBox[{"8", " ", "m"}]], "+", 
      RowBox[{"lam1", " ", "pp2"}], "+", 
      FractionBox[
       RowBox[{"pp1", " ", "pp2"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp2", "2"]}], 
       RowBox[{"8", " ", "m"}]], "-", 
      RowBox[{"lam1", " ", "pp3"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "pp1", " ", "pp3"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"pp2", " ", "pp3"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp3", "2"]}], 
       RowBox[{"8", " ", "m"}]], "+", 
      RowBox[{"lam1", " ", "pp4"}], "+", 
      FractionBox[
       RowBox[{"pp1", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "pp2", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"pp3", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp4", "2"]}], 
       RowBox[{"8", " ", "m"}]], "-", 
      RowBox[{"aa", " ", "k", " ", "y1"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y1"}], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y1", "2"]}], "4"], "-", 
      RowBox[{"aa", " ", "k", " ", "y2"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y2"}], "+", 
      FractionBox[
       RowBox[{"k", " ", "y1", " ", "y2"}], "4"], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y2", "2"]}], "4"], "-", 
      RowBox[{"aa", " ", "k", " ", "y3"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y3"}], "+", 
      FractionBox[
       RowBox[{"k", " ", "y2", " ", "y3"}], "4"], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y3", "2"]}], "4"], "-", 
      RowBox[{"aa", " ", "k", " ", "y4"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y4"}], "+", 
      FractionBox[
       RowBox[{"k", " ", "y1", " ", "y4"}], "4"], "+", 
      FractionBox[
       RowBox[{"k", " ", "y3", " ", "y4"}], "4"], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y4", "2"]}], "4"]}]},
    {"\<\"L_FJ\"\>", 
     RowBox[{
      RowBox[{"dy1", " ", "pp1"}], "+", 
      RowBox[{"dy2", " ", "pp2"}], "+", 
      RowBox[{"dy3", " ", "pp3"}], "+", 
      RowBox[{"dy4", " ", "pp4"}], "-", 
      RowBox[{"lam1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "pp1"}], "+", "pp2", "-", "pp3", "+", "pp4"}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "pp2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["pp1", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp2"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp3", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp4"}], 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp1", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"5", " ", "pp1"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp2", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp3"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp4", 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", "pp1"}], 
              RowBox[{"4", " ", "m"}]]}], "+", 
            FractionBox["pp2", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp3"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp4", 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["pp1", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp2"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp3", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp4"}], 
             RowBox[{"4", " ", "m"}]]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "8"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y2", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y1", "-", "y4"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa"}], "-", "y3", "-", "y4"}], ")"}], "2"]}], 
        ")"}]}], "-", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"a\"\>", 
     RowBox[{"{", 
      RowBox[{
      "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "0", ",", "0", ",", "0",
        ",", "0", ",", "0"}], "}"}]},
    {"\<\"f0\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank f0\"\>", "8"},
    {"\<\"ker f0 frame\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "1"}], "}"}], "}"}]},
    {"\<\"Omega\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "pp1"}], "+", "pp2", "-", "pp3", "+", "pp4"}], "}"}]},
    {"\<\"B\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"Gamma\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"M\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"C\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"dim ker f1\"\>", "2"},
    {"\<\"ker f1\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0"}], "}"}]}], "}"}]},
    {"\<\"first-class count\"\>", "1"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {
       Directive[Italic], Automatic}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9964641855209656`*^9, 3.996493122267893*^9},
 CellLabel->
  "Out[4127]=",ExpressionUUID->"88704239-7816-b84e-b9db-54ea271b29fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: Omega = w . p\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"First", "[", 
       RowBox[{"sysIII", "[", "\"\<Constraints\>\"", "]"}], "]"}], " ", "-", 
      " ", 
      RowBox[{"wIII", " ", ".", " ", "pIII"}]}], ",", " ", "assumIII"}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<III: one first-class combination\>\"", ",", " ", 
    RowBox[{
     RowBox[{"sysIII", "[", "\"\<FirstClassCount\>\"", "]"}], " ", "===", " ",
      "1"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<III\>\"", ",", " ", "sysIII", ",", " ", "assumIII"}], "]"}], 
  "\n"}], "\n", 
 RowBox[{"verifyLegendreBridge", "[", 
  RowBox[{"\"\<III\>\"", ",", " ", "LmechIII", ",", " ", "sysIII", ",", " ", 
   "assumIII"}], "]"}]}], "Code",
 CellLabel->
  "In[4128]:=",ExpressionUUID->"610f4bb7-e7e0-e640-84ca-a7c0cf7c6e0e"],

Cell[BoxData[
 StyleBox["\<\"III: Omega = w . p: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641855475273`*^9, 3.996493122287895*^9},
 CellLabel->
  "Out[4128]=",ExpressionUUID->"5bf65eef-0183-3d49-bd7e-14c87846e478"],

Cell[BoxData[
 StyleBox["\<\"III: one first-class combination: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641855475273`*^9, 3.996493122289894*^9},
 CellLabel->
  "Out[4129]=",ExpressionUUID->"7a8c6399-1600-824b-8e5a-8fe83eed294e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"III: Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: L_FJ is of first order in all extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: a is the velocity derivative of L_FJ: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: a is independent of the extended velocities: verified\
\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: f0^+ = -f0 satisfies the Penrose conditions: verified\
\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: declared frame annihilated, independent and spanning \
ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: kernel of f1 annihilated and independent: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: dimension formula dim ker f1 = dim ker Gamma^T + dim \
ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641855475273`*^9, 3.9964931223264065`*^9},
 CellLabel->
  "Out[4130]=",ExpressionUUID->"6fbf0eec-3a9f-2441-a48b-c4a52d3fbb7b"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"III: K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: the momenta lie in the image of K, which is the \
primary constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: K K^+ is the identity on the image of the Legendre \
map: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: K is not inverted, K^+ K dq = dq fails off the image: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: the K^+ kinetic term reproduces the original one on \
the image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: H_C evaluated on the image equals T + V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: H_C evaluated on the image is the Legendre transform \
of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"III: Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641855475273`*^9, 3.9964931223414097`*^9},
 CellLabel->
  "Out[4131]=",ExpressionUUID->"79a58e39-625e-b242-8961-11fd9111732b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"u0III", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"wIII", ",", " ", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "0"}], "}"}], ",",
       " ", 
      RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<III: first chain equation\>\"", ",", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"sysIII", "[", "\"\<F0\>\"", "]"}], " ", ".", " ", "u0III"}], 
       " ", "-", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Transpose", "[", 
         RowBox[{"sysIII", "[", "\"\<B\>\"", "]"}], "]"}], "]"}]}], ",", " ", 
      "assumIII"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"phiIII", " ", "=", " ", 
  RowBox[{
   RowBox[{"contraction", "[", 
    RowBox[{"u0III", ",", " ", 
     RowBox[{"sysIII", "[", "\"\<Vext\>\"", "]"}], ",", " ", 
     RowBox[{"sysIII", "[", "\"\<Xi\>\"", "]"}]}], "]"}], " ", "//", " ", 
   "Factor"}]}]}], "Code",
 CellLabel->
  "In[4132]:=",ExpressionUUID->"3cbae6a0-6ad2-dd4f-b6d4-5b91c3ec6435"],

Cell[BoxData[
 StyleBox["\<\"III: first chain equation: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641856859303`*^9, 3.9964931223594055`*^9},
 CellLabel->
  "Out[4133]=",ExpressionUUID->"35dc6155-7f79-cf45-acfa-72e1224a58c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9964641856859303`*^9, 3.9964931223614063`*^9},
 CellLabel->
  "Out[4134]=",ExpressionUUID->"0e4d40db-d02c-ee4e-9638-7e779ee802ea"]
}, Open  ]],

Cell[TextData[{
 "Manuscript Eq. (14.36): the contraction vanishes identically for all values \
of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["m", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4ec038e0-de7d-0040-aec2-7414d5e20534"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["g", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$g$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "aa912db0-90e8-644a-b1d7-e9cc0c28f572"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "24441b0e-f050-3343-9216-75ada90821ba"],
 ", and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["a", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$a$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f3843168-0bed-b047-a00c-972465fd9484"],
 ". This follows because the alternating mode annihilates every edge sum as \
well as the total height contribution, so the result does not require any \
parameter cancellation or additional nonvanishing assumption."
}], "Text",
 CellChangeTimes->{{3.996491019613064*^9, 
  3.996491032345625*^9}},ExpressionUUID->"9855945d-a9b0-124c-9f8e-\
32e8b8a52366"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: contraction vanishes for all m, g, k, a\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", "phiIII", "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<III: every edge sum is invariant\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"wIII", "[", 
         RowBox[{"[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], " ", "+", " ", 
        RowBox[{"wIII", "[", 
         RowBox[{"[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], ")"}], " ", "&"}], 
     " ", "/@", " ", "edges"}], "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<III: the total height is invariant\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"Total", "[", "wIII", "]"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"gaugeTest", "[", 
  RowBox[{"sysIII", ",", " ", 
   RowBox[{"{", 
    RowBox[{"-", "1"}], "}"}], ",", " ", "u0III", ",", " ", "assumIII"}], 
  "]"}]}], "Code",
 CellLabel->
  "In[4135]:=",ExpressionUUID->"7be72562-9d1e-2246-8c54-4a8c2329f4b5"],

Cell[BoxData[
 StyleBox["\<\"III: contraction vanishes for all m, g, k, a: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641857058735`*^9, 3.9964931223784065`*^9},
 CellLabel->
  "Out[4135]=",ExpressionUUID->"e54525b2-ca78-e247-b276-5cdf9816faa3"],

Cell[BoxData[
 StyleBox["\<\"III: every edge sum is invariant: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641857058735`*^9, 3.9964931223804073`*^9},
 CellLabel->
  "Out[4136]=",ExpressionUUID->"f5805d4b-113e-ba4e-94c5-4bb3fbef94e8"],

Cell[BoxData[
 StyleBox["\<\"III: the total height is invariant: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641857058735`*^9, 3.996493122382408*^9},
 CellLabel->
  "Out[4137]=",ExpressionUUID->"d39266f4-0620-4446-a982-86661b9de15b"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Class\"\>", "\[Rule]", "\<\"GaugeGenerator\"\>"}], ",", 
   RowBox[{"\<\"Contraction\"\>", "\[Rule]", "0"}], ",", 
   RowBox[{"\<\"IdealClass\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9964641857058735`*^9, 3.996493122384409*^9},
 CellLabel->
  "Out[4138]=",ExpressionUUID->"46983b23-04b3-d944-984f-e2aa5b4cf169"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["7. Mechanical example IV: four masses on a square, \
springs on the corners",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.9964881841300793`*^9, 3.9964882113248806`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section7",ExpressionUUID->"0b4536d8-1357-084d-af9d-a6396f90c428"],

Cell[TextData[{
 "Manuscript Section 14.5. The mechanical arrangement and the kinetic term \
are unchanged from the preceding example; only the placement of the springs \
is changed, from the masses to the corners of the square. This isolates the \
effect of the potential while keeping the singular kinetic structure fixed. \
The example is particularly important for the parameter-preservation \
principle: the parameter ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "31468993-c728-844c-be0b-9d27583f0982"],
 " appears as a global factor in the relevant contraction, but it must not be \
cancelled because the stratum ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4acb405b-5777-f344-abcf-719fc4b9fc1d"],
 " changes the Gauge character of the system."
}], "Text",
 CellChangeTimes->{{3.9964910883600693`*^9, 
  3.996491103070513*^9}},ExpressionUUID->"53db6272-e2c4-7345-93a0-\
0d2078933dc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"VIV", " ", "=", " ", 
    RowBox[{
     RowBox[{"m", " ", "gg", " ", 
      RowBox[{"Total", "[", "qIII", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "/", "2"}], ")"}], " ", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"aa", " ", "-", " ", "#"}], ")"}], "^", "2"}], " ", "&"}], 
        " ", "/@", " ", "qIII"}], "]"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"LmechIV", " ", "=", " ", 
   RowBox[{"TIII", " ", "-", " ", "VIV"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"KIV", " ", "=", " ", 
   RowBox[{"kineticMatrix", "[", 
    RowBox[{"LmechIV", ",", " ", "dqIII"}], "]"}]}], ";"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<IV: kinetic matrix identical to III\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"KIV", " ", "-", " ", "KIII"}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<IV: the stratum analysis of III therefore applies \
unchanged\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"KIV", " ", "-", " ", "KIII"}], "]"}], " ", "&&", " ", 
    RowBox[{
     RowBox[{"rankOf", "[", "KIV", "]"}], " ", "===", " ", 
     RowBox[{"rankOf", "[", "KIII", "]"}]}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"Implies", "[", 
        RowBox[{"assumIII", ",", " ", 
         RowBox[{"strataIII", "[", "\"\<RegularLocus\>\"", "]"}]}], "]"}], ",",
        " ", 
       RowBox[{"{", "m", "}"}], ",", " ", "Reals"}], "]"}], " ", "===", " ", 
     "True"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4139]:=",ExpressionUUID->"eba01f06-07dc-1042-a2fe-92290a7db9cc"],

Cell[BoxData[
 StyleBox["\<\"IV: kinetic matrix identical to III: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185716831*^9, 3.996493122389414*^9},
 CellLabel->
  "Out[4142]=",ExpressionUUID->"fb2a2244-3af7-6649-bc50-d83708027999"],

Cell[BoxData[
 StyleBox["\<\"IV: the stratum analysis of III therefore applies unchanged: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185716831*^9, 3.9964931223924294`*^9},
 CellLabel->
  "Out[4143]=",ExpressionUUID->"498e49fb-f0ff-e14f-a55f-d9be3ee7b9a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pIV", ",", " ", "lamIV"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pIV", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"pp1", ",", " ", "pp2", ",", " ", "pp3", ",", " ", "pp4"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lamIV", " ", "=", " ", 
    RowBox[{"{", "lam1", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sysIV", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{
     "KIII", ",", " ", "KpIII", ",", " ", "VIV", ",", " ", "qIII", ",", " ", 
      "WIII", ",", " ", "pIV", ",", " ", "lamIV", ",", " ", "dqIII"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"chainReport", "[", 
  RowBox[{"LmechIV", ",", " ", "sysIV"}], "]"}]}], "Code",
 CellLabel->
  "In[4144]:=",ExpressionUUID->"9dc50798-300e-d142-8d87-590bf005fb0c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"L_mech\"\>", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy1", "+", "dy2"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy2", "+", "dy3"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy1", "+", "dy4"}], ")"}], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"dy3", "+", "dy4"}], ")"}], "2"]}]}], ")"}], " ", "m"}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y1"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y4"}], ")"}], "2"]}], ")"}]}], "-", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"K\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["m", "2"], 
          FractionBox["m", "4"], "0", 
          FractionBox["m", "4"]},
         {
          FractionBox["m", "4"], 
          FractionBox["m", "2"], 
          FractionBox["m", "4"], "0"},
         {"0", 
          FractionBox["m", "4"], 
          FractionBox["m", "2"], 
          FractionBox["m", "4"]},
         {
          FractionBox["m", "4"], "0", 
          FractionBox["m", "4"], 
          FractionBox["m", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank K\"\>", "3"},
    {"\<\"ker K frame W\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}], "}"}]},
    {"\<\"K^+\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]]},
         {
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}]},
         {
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]]},
         {
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          RowBox[{"-", 
           FractionBox["3", 
            RowBox[{"4", " ", "m"}]]}], 
          FractionBox["1", 
           RowBox[{"4", " ", "m"}]], 
          FractionBox["5", 
           RowBox[{"4", " ", "m"}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"V\"\>", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y1"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y4"}], ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"V_ext\"\>", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["aa", "2"], " ", "k"}], "-", 
      RowBox[{"lam1", " ", "pp1"}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp1", "2"]}], 
       RowBox[{"8", " ", "m"}]], "+", 
      RowBox[{"lam1", " ", "pp2"}], "+", 
      FractionBox[
       RowBox[{"pp1", " ", "pp2"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp2", "2"]}], 
       RowBox[{"8", " ", "m"}]], "-", 
      RowBox[{"lam1", " ", "pp3"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "pp1", " ", "pp3"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"pp2", " ", "pp3"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp3", "2"]}], 
       RowBox[{"8", " ", "m"}]], "+", 
      RowBox[{"lam1", " ", "pp4"}], "+", 
      FractionBox[
       RowBox[{"pp1", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", "pp2", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"pp3", " ", "pp4"}], 
       RowBox[{"4", " ", "m"}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["pp4", "2"]}], 
       RowBox[{"8", " ", "m"}]], "-", 
      RowBox[{"aa", " ", "k", " ", "y1"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y1"}], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y1", "2"]}], "2"], "-", 
      RowBox[{"aa", " ", "k", " ", "y2"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y2"}], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y2", "2"]}], "2"], "-", 
      RowBox[{"aa", " ", "k", " ", "y3"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y3"}], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y3", "2"]}], "2"], "-", 
      RowBox[{"aa", " ", "k", " ", "y4"}], "+", 
      RowBox[{"gg", " ", "m", " ", "y4"}], "+", 
      FractionBox[
       RowBox[{"k", " ", 
        SuperscriptBox["y4", "2"]}], "2"]}]},
    {"\<\"L_FJ\"\>", 
     RowBox[{
      RowBox[{"dy1", " ", "pp1"}], "+", 
      RowBox[{"dy2", " ", "pp2"}], "+", 
      RowBox[{"dy3", " ", "pp3"}], "+", 
      RowBox[{"dy4", " ", "pp4"}], "-", 
      RowBox[{"lam1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "pp1"}], "+", "pp2", "-", "pp3", "+", "pp4"}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "pp2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["pp1", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp2"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp3", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp4"}], 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp1", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"5", " ", "pp1"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp2", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp3"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp4", 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"3", " ", "pp1"}], 
              RowBox[{"4", " ", "m"}]]}], "+", 
            FractionBox["pp2", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp3"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp4", 
             RowBox[{"4", " ", "m"}]]}], ")"}]}], "-", 
         RowBox[{"pp4", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["pp1", 
             RowBox[{"4", " ", "m"}]], "-", 
            FractionBox[
             RowBox[{"3", " ", "pp2"}], 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox["pp3", 
             RowBox[{"4", " ", "m"}]], "+", 
            FractionBox[
             RowBox[{"5", " ", "pp4"}], 
             RowBox[{"4", " ", "m"}]]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y1"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y2"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y3"}], ")"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"aa", "-", "y4"}], ")"}], "2"]}], ")"}]}], "-", 
      RowBox[{"gg", " ", "m", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}]}]},
    {"\<\"a\"\>", 
     RowBox[{"{", 
      RowBox[{
      "pp1", ",", "pp2", ",", "pp3", ",", "pp4", ",", "0", ",", "0", ",", "0",
        ",", "0", ",", "0"}], "}"}]},
    {"\<\"f0\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"rank f0\"\>", "8"},
    {"\<\"ker f0 frame\"\>", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "1"}], "}"}], "}"}]},
    {"\<\"Omega\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "pp1"}], "+", "pp2", "-", "pp3", "+", "pp4"}], "}"}]},
    {"\<\"B\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {
          RowBox[{"-", "1"}]},
         {"1"},
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"Gamma\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"M\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"C\"\>", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0"},
         {"0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]},
    {"\<\"dim ker f1\"\>", "2"},
    {"\<\"ker f1\"\>", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
          ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "1", ",", "0"}], "}"}]}], "}"}]},
    {"\<\"first-class count\"\>", "1"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Center}}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxItemStyle->{"Columns" -> {
       Directive[Italic], Automatic}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.9964641857443466`*^9, 3.996493122415657*^9},
 CellLabel->
  "Out[4148]=",ExpressionUUID->"deef3605-b60d-9c4e-82aa-90f9b39b5b49"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<IV: Gamma, M and ker f1 coincide with those of III\>\"", ",", 
    "\n", "       ", 
    RowBox[{
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"sysIV", "[", "\"\<Gamma\>\"", "]"}], " ", "-", " ", 
       RowBox[{"sysIII", "[", "\"\<Gamma\>\"", "]"}]}], "]"}], " ", "&&", " ", 
     RowBox[{"zeroQ", "[", 
      RowBox[{
       RowBox[{"sysIV", "[", "\"\<M\>\"", "]"}], " ", "-", " ", 
       RowBox[{"sysIII", "[", "\"\<M\>\"", "]"}]}], "]"}], " ", "&&", "\n", 
     "       ", 
     RowBox[{
      RowBox[{
       RowBox[{"sysIV", "[", "\"\<KernelF1\>\"", "]"}], 
       "[", "\"\<Dimension\>\"", "]"}], " ", "===", " ", 
      RowBox[{
       RowBox[{"sysIII", "[", "\"\<KernelF1\>\"", "]"}], 
       "[", "\"\<Dimension\>\"", "]"}]}]}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<IV\>\"", ",", " ", "sysIV", ",", " ", "assumIII"}], "]"}], 
  "\n"}], "\n", 
 RowBox[{"verifyLegendreBridge", "[", 
  RowBox[{"\"\<IV\>\"", ",", " ", "LmechIV", ",", " ", "sysIV", ",", " ", 
   "assumIII"}], "]"}]}], "Code",
 CellLabel->
  "In[4149]:=",ExpressionUUID->"e9cafa61-c5cb-d94e-bc58-5c7f4594afcd"],

Cell[BoxData[
 StyleBox["\<\"IV: Gamma, M and ker f1 coincide with those of III: verified\"\
\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185771349*^9, 3.996493122434658*^9},
 CellLabel->
  "Out[4149]=",ExpressionUUID->"dd0acca7-0b30-8342-b64e-242c37e91049"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"IV: Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: L_FJ is of first order in all extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: a is the velocity derivative of L_FJ: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: a is independent of the extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: f0^+ = -f0 satisfies the Penrose conditions: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: declared frame annihilated, independent and spanning \
ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: kernel of f1 annihilated and independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: dimension formula dim ker f1 = dim ker Gamma^T + dim \
ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464185771349*^9, 3.996493122472658*^9},
 CellLabel->
  "Out[4150]=",ExpressionUUID->"da1e8e38-f2ab-684f-b04b-8db224bb6290"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"IV: K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: the momenta lie in the image of K, which is the \
primary constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: K K^+ is the identity on the image of the Legendre \
map: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: K is not inverted, K^+ K dq = dq fails off the image: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: the K^+ kinetic term reproduces the original one on \
the image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: H_C evaluated on the image equals T + V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: H_C evaluated on the image is the Legendre transform \
of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV: Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464185771349*^9, 3.996493122487692*^9},
 CellLabel->
  "Out[4151]=",ExpressionUUID->"51da6035-49ac-194a-9816-98ecfc9b843f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u0IV", " ", "=", " ", "u0III"}], ";"}], "\n", 
 RowBox[{"phiIV", " ", "=", " ", 
  RowBox[{
   RowBox[{"contraction", "[", 
    RowBox[{"u0IV", ",", " ", 
     RowBox[{"sysIV", "[", "\"\<Vext\>\"", "]"}], ",", " ", 
     RowBox[{"sysIV", "[", "\"\<Xi\>\"", "]"}]}], "]"}], " ", "//", " ", 
   "Factor"}]}]}], "Code",
 CellLabel->
  "In[4152]:=",ExpressionUUID->"502ad8f3-5257-bc40-bf69-3e0875dde2a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "k"}], " ", 
  RowBox[{"(", 
   RowBox[{"y1", "-", "y2", "+", "y3", "-", "y4"}], ")"}]}]], "Output",
 CellChangeTimes->{3.9964641859007435`*^9, 3.996493122493719*^9},
 CellLabel->
  "Out[4153]=",ExpressionUUID->"3411c794-1b7f-0e47-87bf-f40abb291b1b"]
}, Open  ]],

Cell["\<\
Manuscript Eq. (14.44). The result is k (y2 + y4 - y1 - y3). The factor k is \
not removed. Section 8 analyses the two branches.\
\>", "Text",ExpressionUUID->"d26289e8-6732-a34b-b396-bf6dea441b16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<IV: contraction equals k (y2+y4-y1-y3), factor retained\>\"", ",",
    "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"phiIV", " ", "-", " ", 
     RowBox[{"k", " ", 
      RowBox[{"(", 
       RowBox[{
       "y2", " ", "+", " ", "y4", " ", "-", " ", "y1", " ", "-", " ", "y3"}], 
       ")"}]}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<IV: contraction does not vanish identically as an expression \
in k and y\>\"", ",", "\n", "       ", 
   RowBox[{"!", " ", 
    RowBox[{"zeroQ", "[", "phiIV", "]"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4154]:=",ExpressionUUID->"0142620a-d26c-404b-b5f5-408304c29c7a"],

Cell[BoxData[
 StyleBox["\<\"IV: contraction equals k (y2+y4-y1-y3), factor retained: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641859217415`*^9, 3.9964931224986916`*^9},
 CellLabel->
  "Out[4154]=",ExpressionUUID->"8dfe1a3c-f555-9f4e-a1e3-0bed5a788d15"],

Cell[BoxData[
 StyleBox["\<\"IV: contraction does not vanish identically as an expression \
in k and y: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641859217415`*^9, 3.9964931225012035`*^9},
 CellLabel->
  "Out[4155]=",ExpressionUUID->"e825e3a7-8070-784a-9cdb-aa5258c08f9a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8. Parameter stratification",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.996488227409216*^9, 3.9964882380948544`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section8",ExpressionUUID->"512f72dc-8577-5848-bb4b-3a4a4e8ddd6a"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.1 The two branches of the corner-spring system",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.9964887705051956`*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection81",ExpressionUUID->"48ab9066-8be7-0644-a734-ac8a667f9979"],

Cell[TextData[{
 "The relation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Phi]", "\[LongEqual]", 
         StyleBox["k", "TI"], 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["y", "TI"], "2"], "+", 
             SubscriptBox[
              StyleBox["y", "TI"], "4"], "-", 
             SubscriptBox[
              StyleBox["y", "TI"], "1"], "-", 
             SubscriptBox[
              StyleBox["y", "TI"], "3"]}], ")"}], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\phi = k(y_2+y_4-y_1-y_3)=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4e0da580-6913-194f-8c11-7b82d98b3de8"],
 " is not equivalent to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["y", "TI"], "4"], "-", 
         SubscriptBox[
          StyleBox["y", "TI"], "1"], "-", 
         SubscriptBox[
          StyleBox["y", "TI"], "3"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$y_2+y_4-y_1-y_3=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8f13b706-a34d-2441-abf2-5175454ab43c"],
 " on the full parameter space. The parameter space must be stratified first: \
for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[NotEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "97a7909c-d7a0-d14f-a937-39641bb59725"],
 ", the relation reduces to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["y", "TI"], "2"], "+", 
         SubscriptBox[
          StyleBox["y", "TI"], "4"], "-", 
         SubscriptBox[
          StyleBox["y", "TI"], "1"], "-", 
         SubscriptBox[
          StyleBox["y", "TI"], "3"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$y_2+y_4-y_1-y_3=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9f7df5fe-199b-d14e-ae47-5eb9b5ef7831"],
 ", whereas for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "edef2d13-42e9-3042-b420-14302df4db4a"],
 " it is identically satisfied and imposes no constraint. This distinction is \
essential for the subsequent classification; manuscript Remark 14.4 and Eq. \
(14.45)."
}], "Text",
 CellChangeTimes->{{3.9964911427061863`*^9, 
  3.9964911715368423`*^9}},ExpressionUUID->"0cd537d5-89f3-3944-a0c5-\
944b4bfb9157"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "symbolLeaves", ",", " ", "parameterOnlyQ", ",", " ", "parametricFactor", 
     ",", " ", "stratifyRelation"}], "]"}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Symbols", " ", "actually", " ", "occurring", " ", "in", " ", "an", " ", 
     "expression"}], ",", " ", 
    RowBox[{"read", " ", "off", " ", "its", " ", 
     RowBox[{"leaves", ".", "\n", "   ", 
      RowBox[{"Level", "[", 
       RowBox[{"expr", ",", " ", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}]}], "]"}]}], " ", "returns", " ", "the", " ",
      "atoms", " ", "of", " ", "the", " ", "expression"}], ",", " ", 
    RowBox[{
     RowBox[{"that", " ", "is", " ", "its", " ", "leaves"}], ";", "\n", "   ", 
     RowBox[{"heads", " ", "are", " ", "not", " ", "included"}]}], ",", " ", 
    RowBox[{"so", " ", 
     RowBox[{"Cos", "[", "th", "]"}], " ", "contributes", " ", "th", " ", 
     "and", " ", "not", " ", 
     RowBox[{
      RowBox[{"Cos", "[", "th", "]"}], ".", " ", "Variables"}], "\n", "   ", 
     "applied", " ", "to", " ", "that", " ", "list", " ", "of", " ", "atoms", 
     " ", "keeps", " ", "the", " ", "symbols", " ", "and", " ", "drops", " ", 
     "the", " ", "numeric", " ", "ones"}], ",", "\n", "   ", 
    RowBox[{
    "including", " ", "numeric", " ", "constants", " ", "such", " ", "as", " ",
      "Pi"}], ",", " ", 
    RowBox[{
    "which", " ", "Variables", " ", "does", " ", "not", " ", "regard", " ", 
     "as", "\n", "   ", 
     RowBox[{"variables", ".", " ", "The"}], " ", "composition", " ", 
     "therefore", " ", "returns", " ", "the", " ", "symbols", " ", "that", " ",
      "literally", " ", "occur", "\n", "   ", "somewhere", " ", "in", " ", 
     "the", " ", 
     RowBox[{"expression", ".", "\n", "   ", "This"}], " ", "is", " ", 
     "deliberately", " ", "not", " ", "the", " ", "convention", " ", 
     "Variables", " ", "uses", " ", "on", " ", "its", " ", 
     RowBox[{"own", ".", " ", "Applied"}], "\n", "   ", "directly"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"Variables", " ", "treats", " ", "a", " ", "non"}], "-", 
     RowBox[{"algebraic", " ", "subexpression", " ", "such", " ", "as", " ", 
      RowBox[{"Cos", "[", "th", "]"}], " ", "as", " ", "a", "\n", "   ", 
      "single", " ", "independent", " ", "variable"}]}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "the", " ", "correct", " ", "convention", " ", 
     "for", " ", "polynomial", "\n", "   ", "algebra", " ", "and", " ", "the",
      " ", "wrong", " ", "one", " ", "for", " ", "a", " ", "diagnostic", " ", 
     "that", " ", "asks", " ", "which", " ", "declared", " ", "symbols", " ", 
     "of", "\n", "   ", "the", " ", "model", " ", 
     RowBox[{"appear", ".", " ", "The"}], " ", "composition", " ", "is", " ", 
     "used", " ", "only", " ", "for", " ", "that", " ", "diagnostic", " ", 
     "and", "\n", "   ", "nowhere", " ", "in", " ", "the", " ", 
     RowBox[{"algebra", ".", "\n", "   ", "One"}], " ", "limitation"}], ",", 
    " ", 
    RowBox[{"recorded", " ", "rather", " ", "than", " ", "worked", " ", 
     RowBox[{"around", ":", " ", 
      RowBox[{
      "a", " ", "symbol", " ", "occurring", " ", "only", " ", "as", "\n", 
       "   ", "a", " ", "head"}]}]}], ",", " ", 
    RowBox[{"as", " ", "f", " ", "in", " ", 
     RowBox[{"f", "[", "x", "]"}]}], ",", " ", 
    RowBox[{"is", " ", "not", " ", "reported"}], ",", " ", 
    RowBox[{
     RowBox[{
     "since", " ", "heads", " ", "are", " ", "absent", " ", "from", " ", 
      "level"}], " ", "-", 
     RowBox[{
     "1.", "\n", "   ", "No", " ", "expression", " ", "in", " ", "this", " ", 
      "notebook", " ", "is", " ", "of", " ", "that", " ", 
      RowBox[{"form", "."}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symbolLeaves", "[", "expr_", "]"}], " ", ":=", " ", 
    RowBox[{"Variables", "[", 
     RowBox[{"Level", "[", 
      RowBox[{
       RowBox[{"Expand", "[", "expr", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "A", " ", "factor", " ", "counts", " ", "as", " ", "parametric", " ", 
    "only", " ", "if", " ", "it", " ", "is", " ", "free", " ", "of", " ", 
    "every", " ", "declared", " ", "state", "\n", "   ", "variable", " ", 
    "AND", " ", "its", " ", "variables", " ", "are", " ", "all", " ", 
    "declared", " ", 
    RowBox[{"parameters", ".", " ", "The"}], " ", "second", " ", "condition", 
    "\n", "   ", "is", " ", "what", " ", "gives", " ", "the", " ", "argument",
     " ", "params", " ", "a", " ", 
    RowBox[{"role", ":", " ", 
     RowBox[{
     "without", " ", "it", " ", "a", " ", "dynamical", " ", "variable", "\n", 
      "   ", "that", " ", "the", " ", "caller", " ", "forgot", " ", "to", " ",
       "list", " ", "in", " ", "states", " ", "would", " ", "be", " ", 
      "silently", " ", "promoted", " ", "to", " ", "a", "\n", "   ", 
      "parameter", " ", "and", " ", 
      RowBox[{"cancelled", ".", " ", "Numerical"}], " ", "content", " ", 
      "has", " ", "no", " ", "variables", " ", "and", " ", "is", " ", 
      RowBox[{"admitted", "."}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parameterOnlyQ", "[", 
     RowBox[{"e_", ",", " ", "params_List", ",", " ", "states_List"}], "]"}], 
    " ", ":=", "\n", "  ", 
    RowBox[{
     RowBox[{"FreeQ", "[", 
      RowBox[{"e", ",", " ", 
       RowBox[{"Alternatives", " ", "@@", " ", "states"}]}], "]"}], " ", "&&",
      " ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{"params", ",", " ", 
       RowBox[{"Variables", "[", "e", "]"}]}], "]"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"parametricFactor", "[", 
     RowBox[{"expr_", ",", " ", "params_List", ",", " ", "states_List"}], 
     "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", " ", "=", " ", 
        RowBox[{"FactorList", "[", 
         RowBox[{"Expand", "[", "expr", "]"}], "]"}]}], "}"}], ",", "\n", 
      "    ", 
      RowBox[{"Times", " ", "@@", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"First", "[", "#", "]"}], "^", 
           RowBox[{"Last", "[", "#", "]"}]}], " ", "&"}], " ", "/@", "\n", 
         "      ", 
         RowBox[{"Select", "[", 
          RowBox[{"f", ",", " ", 
           RowBox[{
            RowBox[{"parameterOnlyQ", "[", 
             RowBox[{
              RowBox[{"First", "[", "#", "]"}], ",", " ", "params", ",", " ", 
              "states"}], "]"}], " ", "&"}]}], "]"}]}], ")"}]}]}], "]"}]}], 
   ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "vanishing", " ", "branch", " ", "is", " ", "returned", " ", 
     "both", " ", "as", " ", "a", " ", "condition"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "exact", " ", "and", " ", "may", "\n", "   ", 
     "consist", " ", "of", " ", "several", " ", "components"}], ",", " ", 
    RowBox[{
    "and", " ", "as", " ", "a", " ", "representative", " ", "substitution"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "which", " ", "is", "\n", "   ", "only", " ", "the", " ", "first", " ",
         "component", " ", "returned", " ", "by", " ", 
        RowBox[{"Solve", ".", " ", "For"}], " ", "a", " ", "factor", " ", 
        "such", " ", "as", " ", "2", " ", "k", " ", "l", " ", "the", "\n", 
        "   ", "condition", " ", "k"}], " ", "==", " ", "0"}], " ", "||", " ", 
      RowBox[{"l", " ", "==", " ", 
       RowBox[{
       "0", " ", "is", " ", "the", " ", "correct", " ", "object", " ", "and", 
        " ", "is", " ", "the", " ", "one", " ", "to", " ", "be", " ", 
        "read"}]}]}], ";", "\n", "   ", 
     RowBox[{
     "the", " ", "substitution", " ", "is", " ", "a", " ", "convenience", " ",
       "for", " ", "inspecting", " ", "one", " ", 
      RowBox[{"component", ".", " ", "Nothing"}], " ", "below", "\n", "   ", 
      "uses", " ", "the", " ", "substitution", " ", "to", " ", "draw", " ", 
      "a", " ", 
      RowBox[{"conclusion", "."}]}]}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"stratifyRelation", "[", 
     RowBox[{"expr_", ",", " ", "params_List", ",", " ", "states_List"}], 
     "]"}], " ", ":=", "\n", "  ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", " ", "=", " ", 
         RowBox[{"parametricFactor", "[", 
          RowBox[{"expr", ",", " ", "params", ",", " ", "states"}], "]"}]}], ",",
         " ", "F"}], "}"}], ",", "\n", "    ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "the", " ", "quotient", " ", "is", " ", "exact", " ", "by", " ", 
         "construction"}], ",", " ", 
        RowBox[{
         RowBox[{
         "since", " ", "A", " ", "is", " ", "a", " ", "factor", " ", "of", " ",
           "expr"}], ";", "\n", "       ", 
         RowBox[{
         "Cancel", " ", "is", " ", "used", " ", "only", " ", "to", " ", 
          "remove", " ", "that", " ", "known", " ", "common", " ", 
          "factor"}]}], ",", " ", 
        RowBox[{
         RowBox[{
         "and", " ", "the", "\n", "       ", "identity", " ", "expr"}], " ", "==",
          " ", 
         RowBox[{
         "A", " ", "F", " ", "is", " ", "asserted", " ", "at", " ", "every", " ",
           "call", " ", "site"}]}]}], " ", "*)"}], "\n", "    ", 
      RowBox[{
       RowBox[{"F", " ", "=", " ", 
        RowBox[{"Cancel", "[", 
         RowBox[{
          RowBox[{"Expand", "[", "expr", "]"}], "/", "A"}], "]"}]}], ";", 
       "\n", "    ", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"\"\<ParametricFactor\>\"", " ", "->", " ", "A"}], ",", "\n",
          "      ", 
         RowBox[{"\"\<StateFactor\>\"", " ", "->", " ", "F"}], ",", "\n", 
         "      ", 
         RowBox[{"\"\<Unclassified\>\"", " ", "->", " ", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"symbolLeaves", "[", "expr", "]"}], ",", " ", "params", ",",
             " ", "states"}], "]"}]}], ",", "\n", "      ", 
         RowBox[{"\"\<RegularBranch\>\"", " ", "->", " ", 
          RowBox[{"Reduce", "[", 
           RowBox[{
            RowBox[{"A", " ", "!=", " ", "0"}], ",", " ", "params"}], "]"}]}],
          ",", "\n", "      ", 
         RowBox[{"\"\<VanishingBranch\>\"", " ", "->", " ", 
          RowBox[{"Reduce", "[", 
           RowBox[{
            RowBox[{"A", " ", "==", " ", "0"}], ",", " ", "params"}], "]"}]}],
          ",", "\n", "      ", 
         RowBox[{"\"\<OnRegularBranch\>\"", " ", "->", " ", 
          RowBox[{"(", 
           RowBox[{"F", " ", "==", " ", "0"}], ")"}]}], ",", "\n", "      ", 
         RowBox[{"\"\<OnVanishingBranch\>\"", " ", "->", "\n", "        ", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"sol", " ", "=", " ", 
              RowBox[{"Quiet", "[", 
               RowBox[{
                RowBox[{"Solve", "[", 
                 RowBox[{
                  RowBox[{"A", " ", "==", " ", "0"}], ",", " ", "params"}], 
                 "]"}], ",", " ", 
                RowBox[{"Solve", "::", "svars"}]}], "]"}]}], "}"}], ",", "\n",
             "          ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"sol", " ", "===", " ", 
               RowBox[{"{", "}"}]}], ",", " ", "Indeterminate", ",", " ", 
              RowBox[{"Expand", "[", 
               RowBox[{"expr", " ", "/.", " ", 
                RowBox[{"First", "[", "sol", "]"}]}], "]"}]}], "]"}]}], 
           "]"}]}]}], "|>"}]}]}], "]"}]}], ";"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "model", " ", "parameters", " ", "are", " ", "declared", " ", 
     "in", " ", "full"}], ",", " ", 
    RowBox[{
    "so", " ", "that", " ", "a", " ", "state", " ", "variable", " ", 
     "omitted", "\n", "   ", "from", " ", "qIII", " ", "could", " ", "not", " ",
      "be", " ", "mistaken", " ", "for", " ", "one", " ", "of", " ", 
     "them"}]}], " ", "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"paramsIV", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"m", ",", " ", "gg", ",", " ", "k", ",", " ", "aa"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{"stratIV", " ", "=", " ", 
  RowBox[{"stratifyRelation", "[", 
   RowBox[{"phiIV", ",", " ", "paramsIV", ",", " ", "qIII"}], 
   "]"}]}]}], "Code",
 CellLabel->
  "In[4156]:=",ExpressionUUID->"8951e527-8151-c94e-9e65-2481ccd8c798"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"ParametricFactor\"\>", "\[Rule]", 
    RowBox[{"-", "k"}]}], ",", 
   RowBox[{"\<\"StateFactor\"\>", "\[Rule]", 
    RowBox[{"y1", "-", "y2", "+", "y3", "-", "y4"}]}], ",", 
   RowBox[{"\<\"Unclassified\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"RegularBranch\"\>", "\[Rule]", 
    RowBox[{"k", "\[NotEqual]", "0"}]}], ",", 
   RowBox[{"\<\"VanishingBranch\"\>", "\[Rule]", 
    RowBox[{"k", "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"OnRegularBranch\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"y1", "-", "y2", "+", "y3", "-", "y4"}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"OnVanishingBranch\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464185945881*^9, 3.9964931225272045`*^9},
 CellLabel->
  "Out[4162]=",ExpressionUUID->"87580793-3036-cc49-a394-2179d5eec0d9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: the factorization phi = A F is exact\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"phiIV", " ", "-", " ", 
     RowBox[{
      RowBox[{"stratIV", "[", "\"\<ParametricFactor\>\"", "]"}], " ", 
      RowBox[{"stratIV", "[", "\"\<StateFactor\>\"", "]"}]}]}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: the parametric factor involves k alone\>\"", ",", "\n", 
   "       ", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{
      RowBox[{"stratIV", "[", "\"\<ParametricFactor\>\"", "]"}], ",", " ", 
      RowBox[{"Alternatives", " ", "@@", " ", "qIII"}]}], "]"}], " ", "&&", 
    "\n", "       ", 
    RowBox[{"SubsetQ", "[", 
     RowBox[{
      RowBox[{"{", "k", "}"}], ",", " ", 
      RowBox[{"Variables", "[", 
       RowBox[{"stratIV", "[", "\"\<ParametricFactor\>\"", "]"}], "]"}]}], 
     "]"}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stratIV", "[", "\"\<ParametricFactor\>\"", "]"}], " ", "==", 
        " ", "0"}], ",", " ", 
       RowBox[{"{", "k", "}"}]}], "]"}], " ", "===", " ", 
     RowBox[{"(", 
      RowBox[{"k", " ", "==", " ", "0"}], ")"}]}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: no variable of the contraction is left unclassified\>\"", 
   ",", "\n", "       ", 
   RowBox[{
    RowBox[{"stratIV", "[", "\"\<Unclassified\>\"", "]"}], " ", "===", " ", 
    RowBox[{"{", "}"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: on k != 0 the surviving relation is y1 + y3 = y2 + y4\>\"",
    ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"stratIV", "[", "\"\<StateFactor\>\"", "]"}], " ", "/.", " ", 
     RowBox[{"y1", " ", "->", " ", 
      RowBox[{"y2", " ", "+", " ", "y4", " ", "-", " ", "y3"}]}]}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: on k = 0 the contraction vanishes identically\>\"", ",", 
   "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"phiIV", " ", "/.", " ", 
     RowBox[{"k", " ", "->", " ", "0"}]}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4163]:=",ExpressionUUID->"bb0bd553-7948-ad48-9a3e-9f8cb26abbf3"],

Cell[BoxData[
 StyleBox["\<\"8.1: the factorization phi = A F is exact: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185950865*^9, 3.9964931225462036`*^9},
 CellLabel->
  "Out[4163]=",ExpressionUUID->"76e65c0e-5294-e14b-b5b9-d76eefe5ac03"],

Cell[BoxData[
 StyleBox["\<\"8.1: the parametric factor involves k alone: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185950865*^9, 3.9964931225482025`*^9},
 CellLabel->
  "Out[4164]=",ExpressionUUID->"431c2e6f-d7cb-f841-9c9c-0efdccb595e4"],

Cell[BoxData[
 StyleBox["\<\"8.1: no variable of the contraction is left unclassified: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185950865*^9, 3.9964931225502033`*^9},
 CellLabel->
  "Out[4165]=",ExpressionUUID->"0dab8b38-faf7-6940-b03b-51415827f8d7"],

Cell[BoxData[
 StyleBox["\<\"8.1: on k != 0 the surviving relation is y1 + y3 = y2 + y4: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185950865*^9, 3.996493122551203*^9},
 CellLabel->
  "Out[4166]=",ExpressionUUID->"5e2cf47d-3049-2446-aa82-f9db5e7d93da"],

Cell[BoxData[
 StyleBox["\<\"8.1: on k = 0 the contraction vanishes identically: verified\"\
\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464185950865*^9, 3.9964931225532017`*^9},
 CellLabel->
  "Out[4167]=",ExpressionUUID->"834c235e-5696-1c40-aad2-b43500f72544"]
}, Open  ]],

Cell[TextData[{
 "The vanishing branch is not an algebraically trivial variant of the regular \
one. On ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a03a49c1-8547-8148-aaf5-ddca638afa68"],
 ", the complete chain construction is recomputed from the beginning and the \
classifier is applied again. The Gauge character is therefore determined from \
the full structure of the singular branch, rather than inferred solely from \
the vanishing of a single expression."
}], "Text",
 CellChangeTimes->{{3.996491200805891*^9, 
  3.996491205751669*^9}},ExpressionUUID->"9355a892-f151-d344-90e9-\
8308275d87fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sysIV0", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{"KIII", ",", " ", "KpIII", ",", " ", 
      RowBox[{"VIV", " ", "/.", " ", 
       RowBox[{"k", " ", "->", " ", "0"}]}], ",", " ", "qIII", ",", " ", 
      "WIII", ",", " ", "pIV", ",", " ", "lamIV", ",", " ", "dqIII"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"sysIV0", "[", "\"\<Constraints\>\"", "]"}], ",", " ", 
   RowBox[{"sysIV0", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
   RowBox[{"sysIV0", "[", "\"\<M\>\"", "]"}], ",", " ", 
   RowBox[{"sysIV0", "[", "\"\<FirstClassCount\>\"", "]"}]}], "}"}]}], "Code",
 CellLabel->
  "In[4168]:=",ExpressionUUID->"451c020c-4109-314a-83da-6201463fc6b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "pp1"}], "+", "pp2", "-", "pp3", "+", "pp4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.996464185978136*^9, 3.996493122570219*^9},
 CellLabel->
  "Out[4169]=",ExpressionUUID->"fe64353b-d202-c745-ae43-010cf0637799"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<IV(k=0)\>\"", ",", " ", "sysIV0", ",", " ", "assumIII"}], 
   "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifyLegendreBridge", "[", 
   RowBox[{"\"\<IV(k=0)\>\"", ",", " ", 
    RowBox[{"TIII", " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"VIV", " ", "/.", " ", 
       RowBox[{"k", " ", "->", " ", "0"}]}], ")"}]}], ",", " ", "sysIV0", ",",
     " ", "assumIII"}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"gaugeIVregular", "  ", "=", " ", 
   RowBox[{"gaugeTest", "[", 
    RowBox[{"sysIV", ",", "  ", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], ",", " ", "u0IV", ",", " ", 
     RowBox[{"assumIII", " ", "&&", " ", 
      RowBox[{"k", " ", "!=", " ", "0"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"gaugeIVvanishing", " ", "=", " ", 
    RowBox[{"gaugeTest", "[", 
     RowBox[{"sysIV0", ",", " ", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}], ",", " ", "u0IV", ",", " ", "assumIII"}], 
     "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gaugeIVregular", "[", "\"\<Class\>\"", "]"}], ",", " ", 
   RowBox[{"gaugeIVvanishing", "[", "\"\<Class\>\"", "]"}]}], "}"}]}], "Code",
 CellLabel->
  "In[4170]:=",ExpressionUUID->"3d8d637c-5a41-1148-85ef-3258f3a58d45"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"IV(k=0): Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): L_FJ is of first order in all extended \
velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): a is the velocity derivative of L_FJ: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): a is independent of the extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): f0^+ = -f0 satisfies the Penrose conditions: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): declared frame annihilated, independent and \
spanning ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): kernel of f1 annihilated and independent: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): dimension formula dim ker f1 = dim ker Gamma^T + \
dim ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641860824833`*^9, 3.9964931226231213`*^9},
 CellLabel->
  "Out[4170]=",ExpressionUUID->"4d067fe6-dede-9941-8709-c6635a591584"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"IV(k=0): K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): the momenta lie in the image of K, which is the \
primary constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): K K^+ is the identity on the image of the \
Legendre map: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): K is not inverted, K^+ K dq = dq fails off the \
image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): the K^+ kinetic term reproduces the original one \
on the image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): H_C evaluated on the image equals T + V: verified\
\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): H_C evaluated on the image is the Legendre \
transform of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"IV(k=0): Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.9964641860824833`*^9, 3.9964931226271553`*^9},
 CellLabel->
  "Out[4171]=",ExpressionUUID->"5a6c420a-6f1f-5842-8502-911236b07f73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"CandidateGauge\"\>", ",", "\<\"GaugeGenerator\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9964641860824833`*^9, 3.9964931226291466`*^9},
 CellLabel->
  "Out[4174]=",ExpressionUUID->"11ed9afc-213c-0148-866c-4005f7ba7fee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: on k != 0 the chain does not close, the mode is a \
candidate only\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"gaugeIVregular", "[", "\"\<Class\>\"", "]"}], " ", "===", 
    " ", "\"\<CandidateGauge\>\""}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: on k = 0 the chain closes and the mode is a gauge \
generator\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"gaugeIVvanishing", "[", "\"\<Class\>\"", "]"}], " ", "===", 
    " ", "\"\<GaugeGenerator\>\""}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.1: on k != 0 the ideal class of the contraction is nonzero\>\
\"", ",", "\n", "       ", 
   RowBox[{"!", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"gaugeIVregular", "[", "\"\<IdealClass\>\"", "]"}], ",", " ", 
      RowBox[{"assumIII", " ", "&&", " ", 
       RowBox[{"k", " ", "!=", " ", "0"}]}]}], "]"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4175]:=",ExpressionUUID->"a3ee35ea-4b87-044a-a64e-55bfea9bb288"],

Cell[BoxData[
 StyleBox["\<\"8.1: on k != 0 the chain does not close, the mode is a \
candidate only: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641861234875`*^9, 3.996493122646126*^9},
 CellLabel->
  "Out[4175]=",ExpressionUUID->"8cd60e7b-8b30-ce45-a2f5-5718a2d31fd0"],

Cell[BoxData[
 StyleBox["\<\"8.1: on k = 0 the chain closes and the mode is a gauge \
generator: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641861234875`*^9, 3.9964931226481266`*^9},
 CellLabel->
  "Out[4176]=",ExpressionUUID->"222b7952-1b61-1f41-9aa7-0bece5b570d2"],

Cell[BoxData[
 StyleBox["\<\"8.1: on k != 0 the ideal class of the contraction is nonzero: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641861234875`*^9, 3.9964931226501255`*^9},
 CellLabel->
  "Out[4177]=",ExpressionUUID->"3e3daf08-1f78-044c-bbb8-6e6795f8f88b"]
}, Open  ]],

Cell[TextData[{
 "This is the gauge-character transition of the manuscript. Cancelling k \
before this analysis would have removed the stratum on which the \
classification changes. Following the terminology of Remark 14.4, the locus ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k = 0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5e5305d4-0520-544f-9b11-f05d3f5298ce"],
 " is a gauge-character transition accompanied by a loss of restoring force; \
it is not called a bifurcation, and no equilibrium branch collides or splits \
there."
}], "Text",
 CellChangeTimes->{{3.9964912215182056`*^9, 
  3.996491227424366*^9}},ExpressionUUID->"557959f0-6100-3142-bd7d-\
4f1e021ebb33"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.2 Equilibria and the finite spectrum on the \
corner-spring system",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.996488794366293*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection82",ExpressionUUID->"0581ca8b-d1a7-cb4a-9646-e38b0a89da77"],

Cell[TextData[{
 "Manuscript Eqs. (14.46) and (14.47). The equilibrium and the generalized \
spectrum are computed with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["k", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "531cf72e-7543-af42-b168-5c785f05134b"],
 " symbolic."
}], "Text",
 CellChangeTimes->{{3.9964912397534256`*^9, 
  3.9964912423109417`*^9}},ExpressionUUID->"9b3d93d4-3739-4d4e-b3e0-\
9741a1d74dc2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqIV", " ", "=", " ", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"Thread", "[", 
     RowBox[{
      RowBox[{"gradient", "[", 
       RowBox[{"VIV", ",", " ", "qIII"}], "]"}], " ", "==", " ", "0"}], "]"}],
     ",", " ", "qIII"}], "]"}]}]], "Code",
 CellLabel->
  "In[4178]:=",ExpressionUUID->"2e34e6e7-fda9-dc41-b270-b098417cfec3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"y1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"aa", " ", "k"}], "-", 
       RowBox[{"gg", " ", "m"}]}], "k"]}], ",", 
    RowBox[{"y2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"aa", " ", "k"}], "-", 
       RowBox[{"gg", " ", "m"}]}], "k"]}], ",", 
    RowBox[{"y3", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"aa", " ", "k"}], "-", 
       RowBox[{"gg", " ", "m"}]}], "k"]}], ",", 
    RowBox[{"y4", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"aa", " ", "k"}], "-", 
       RowBox[{"gg", " ", "m"}]}], "k"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.9964641861445694`*^9, 3.9964931226571274`*^9},
 CellLabel->
  "Out[4178]=",ExpressionUUID->"2a7a940c-31e6-464f-9dcb-c6e95ee1d69e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<8.2: equilibrium y_i = a - m g / k\>\"", ",", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"qIII", " ", "/.", " ", 
         RowBox[{"First", "[", "eqIV", "]"}]}], ")"}], " ", "-", " ", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{
         RowBox[{"aa", " ", "-", " ", 
          RowBox[{"m", " ", 
           RowBox[{"gg", "/", "k"}]}]}], ",", " ", "4"}], "]"}]}], ",", " ", 
      RowBox[{"assumIII", " ", "&&", " ", 
       RowBox[{"k", " ", "!=", " ", "0"}]}]}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"ClearAll", "[", "\[Lambda]", "]"}], ";"}], "\n", 
 RowBox[{"specIV", " ", "=", " ", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{"hessian", "[", 
      RowBox[{"VIV", ",", " ", "qIII"}], "]"}], " ", "-", " ", 
     RowBox[{"\[Lambda]", " ", "KIII"}]}], "]"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4179]:=",ExpressionUUID->"28848668-8190-a544-b5a5-9591843ba922"],

Cell[BoxData[
 StyleBox["\<\"8.2: equilibrium y_i = a - m g / k: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186152548*^9, 3.996493122675127*^9},
 CellLabel->
  "Out[4179]=",ExpressionUUID->"b92be6b2-26d2-0544-a497-b1831eece336"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "k", " ", 
  RowBox[{"(", 
   RowBox[{"k", "-", 
    RowBox[{"m", " ", "\[Lambda]"}]}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "k"}], "-", 
     RowBox[{"m", " ", "\[Lambda]"}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{3.996464186152548*^9, 3.996493122677126*^9},
 CellLabel->
  "Out[4181]=",ExpressionUUID->"b0c81d78-ee89-d741-8715-8d6419ffbbf1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.2: generalized spectrum proportional to k\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"specIV", " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"k", "/", "4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"k", " ", "-", " ", 
        RowBox[{"\[Lambda]", " ", "m"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "k"}], " ", "-", " ", 
         RowBox[{"\[Lambda]", " ", "m"}]}], ")"}], "^", "2"}]}]}], "]"}]}], 
  "]"}]], "Code",
 CellLabel->
  "In[4182]:=",ExpressionUUID->"29b2d4b2-097a-1749-8066-9a6e0bbaa4ea"],

Cell[BoxData[
 StyleBox["\<\"8.2: generalized spectrum proportional to k: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186172615*^9, 3.996493122682127*^9},
 CellLabel->
  "Out[4182]=",ExpressionUUID->"514c99d0-8ac2-6942-9cdf-87722d040e07"]
}, Open  ]],

Cell[TextData[{
 "Every finite generalized eigenvalue is either ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "/", 
         StyleBox["m", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$k/m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d91ed13d-2541-9249-9e03-097f81a4fd48"],
 " or ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"2", 
         StyleBox["k", "TI"], "/", 
         StyleBox["m", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$2k/m$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "542cdca9-dfeb-464c-b952-c06d5199aa93"],
 ", so the entire finite spectrum collapses at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "70f27445-8a7e-7c47-a19c-2425d9b34603"],
 ", while the equilibrium itself escapes to infinity. No equilibrium branch \
collides with, emerges from, or exchanges stability with another branch at \
this locus. The transition is therefore identified as a loss of restoring \
force, not as an equilibrium bifurcation."
}], "Text",
 CellChangeTimes->{{3.99649127359964*^9, 
  3.9964912853093033`*^9}},ExpressionUUID->"90baef47-ba90-5a4a-bf9b-\
48a35e7d2e5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.3 Branchwise versus global reduction",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.996488812147505*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection83",ExpressionUUID->"da600bca-8ead-4043-8e66-5333925d8d1c"],

Cell[TextData[{
 "Manuscript Eq. (14.6). A relation of the form ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["A", "TI"], 
         RowBox[{"(", 
           StyleBox["par", FontSlant -> "Plain"], ")"}], 
         StyleBox["F", "TI"], 
         RowBox[{"(", 
           StyleBox["state", FontSlant -> "Plain"], ")"}], "\[LongEqual]", 
         "0"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$A(\\mathrm{par})F(\\mathrm{state})=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "65a3dfd6-7d3e-7448-9403-346bc7d99998"],
 " is equivalent to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["F", "TI"], 
         RowBox[{"(", 
           StyleBox["state", FontSlant -> "Plain"], ")"}], "\[LongEqual]", 
         "0"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$F(\\mathrm{state})=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0f7013de-2aa8-854a-b4a9-3e6a85179fd1"],
 " only on the parameter stratum where ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["A", "TI"], 
         RowBox[{"(", 
           StyleBox["par", FontSlant -> "Plain"], ")"}], "\[NotEqual]", "0"}],
        TraditionalForm], "errors" -> {}, "input" -> 
     "$A(\\mathrm{par})\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "36659acf-dcb7-5241-8129-0f26aafefb35"],
 ". On the complementary stratum ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["A", "TI"], 
         RowBox[{"(", 
           StyleBox["par", FontSlant -> "Plain"], ")"}], "\[LongEqual]", 
         "0"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$A(\\mathrm{par})=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0db3ff8b-9633-c144-bf81-72dcf36f281b"],
 ", the relation is identically satisfied and imposes no constraint on the \
state variables. The cell below gives a minimal symbolic demonstration of \
this principle using the factorized constraint of the two-spring pendulum."
}], "Text",
 CellChangeTimes->{{3.9964913200287495`*^9, 
  3.9964913425649433`*^9}},ExpressionUUID->"ffab97b1-e12d-9e47-a7c1-\
50a914118fd6"],

Cell[TextData[{
 "A note on the diagnostic. The relation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"2", 
         StyleBox["k", "TI"], "\[ScriptL]", 
         RowBox[{"(", 
           RowBox[{
             StyleBox["x", "TI"], "cos", "\[Theta]", "+", 
             StyleBox["y", "TI"], "sin", "\[Theta]"}], ")"}], "\[LongEqual]", 
         "0"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$2k\\ell(x\\cos\\theta+y\\sin\\theta)=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "fe68f8d9-8ff0-4b48-aa22-b5876d2165e5"],
 " is not polynomial in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Theta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\theta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3008948b-3f15-2048-b7f0-6a5059ab89fe"],
 ". A variable extraction based directly on polynomial algebra would \
therefore treat ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"cos", "\[Theta]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\cos\\theta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e9b6d2ca-025d-f644-a84c-ada3a73b40d2"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"sin", "\[Theta]"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\sin\\theta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2b244788-ae0e-7a48-a12e-e4db78699d45"],
 " as independent algebraic variables, producing the spurious result ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{"cos", "\[Theta]", ",", "sin", "\[Theta]"}], "}"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\{\\cos\\theta,\\sin\\theta\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "df92d0ee-f3a7-1749-991f-24a00b4b7ac5"],
 " for the list of unclassified symbols, even though the only symbol from the \
model is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Theta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\theta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c59f661c-324f-c94b-b93f-e1e9cecce7b1"],
 ", which is declared as a state. The diagnostic therefore extracts symbols \
from the leaves of the expression, retaining ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Theta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\theta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3ddb8e13-5403-9a49-8868-d368300c4199"],
 " while discarding the functional wrappers. It consequently returns the \
empty list, as required. This correction affects only the diagnostic of \
unclassified symbols; the parameter stratification itself, the identification \
of the parametric factor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["A", "TI"], "\[LongEqual]", "2", 
         StyleBox["k", "TI"], "\[ScriptL]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$A=2k\\ell$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6fd8ed82-65a7-024f-af42-3ce3ec466a4b"],
 ", and the branches ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[ScriptL]\[NotEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$k\\ell\\neq0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c70313c0-6399-4f42-8fa3-146048444905"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[ScriptL]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$k\\ell=0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4a542667-2409-4947-867a-3af11c9494b0"],
 " are unchanged."
}], "Text",
 CellChangeTimes->{{3.996491395687134*^9, 
  3.9964914655874233`*^9}},ExpressionUUID->"f1fd3cbe-5828-8d4a-9225-\
b3258802a206"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "xx", ",", " ", "yy", ",", " ", "th", ",", " ", "kk", ",", " ", "ll"}], 
    "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"pendRelation", " ", "=", " ", 
   RowBox[{"2", " ", "kk", " ", "ll", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"xx", " ", 
       RowBox[{"Cos", "[", "th", "]"}]}], " ", "+", " ", 
      RowBox[{"yy", " ", 
       RowBox[{"Sin", "[", "th", "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"pendReduced", "  ", "=", " ", 
    RowBox[{
     RowBox[{"xx", " ", 
      RowBox[{"Cos", "[", "th", "]"}]}], " ", "+", " ", 
     RowBox[{"yy", " ", 
      RowBox[{"Sin", "[", "th", "]"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{"stratPend", " ", "=", " ", 
  RowBox[{"stratifyRelation", "[", 
   RowBox[{"pendRelation", ",", " ", 
    RowBox[{"{", 
     RowBox[{"kk", ",", " ", "ll"}], "}"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"xx", ",", " ", "yy", ",", " ", "th"}], "}"}]}], 
   "]"}]}]}], "Code",
 CellLabel->
  "In[4183]:=",ExpressionUUID->"8a05bd52-473e-6441-804c-0a7a71dc418e"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"ParametricFactor\"\>", "\[Rule]", 
    RowBox[{"2", " ", "kk", " ", "ll"}]}], ",", 
   RowBox[{"\<\"StateFactor\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"xx", " ", 
      RowBox[{"Cos", "[", "th", "]"}]}], "+", 
     RowBox[{"yy", " ", 
      RowBox[{"Sin", "[", "th", "]"}]}]}]}], ",", 
   RowBox[{"\<\"Unclassified\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"RegularBranch\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"kk", " ", "ll"}], "\[NotEqual]", "0"}]}], ",", 
   RowBox[{"\<\"VanishingBranch\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{"kk", "\[Equal]", "0"}], "||", 
     RowBox[{"ll", "\[Equal]", "0"}]}]}], ",", 
   RowBox[{"\<\"OnRegularBranch\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"xx", " ", 
       RowBox[{"Cos", "[", "th", "]"}]}], "+", 
      RowBox[{"yy", " ", 
       RowBox[{"Sin", "[", "th", "]"}]}]}], "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"OnVanishingBranch\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9964641861926117`*^9, 3.9964931227007046`*^9},
 CellLabel->
  "Out[4186]=",ExpressionUUID->"0e14a580-3163-6e4d-aa6e-a45e470685de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: no symbol of the relation is left unclassified\>\"", ",", 
   "\n", "       ", 
   RowBox[{
    RowBox[{"stratPend", "[", "\"\<Unclassified\>\"", "]"}], " ", "===", " ", 
    RowBox[{"{", "}"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: the leaf reading keeps th and discards Cos[th] and \
Sin[th]\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"symbolLeaves", "[", "pendRelation", "]"}], ",", " ", "th"}], 
     "]"}], " ", "&&", "\n", "       ", 
    RowBox[{"FreeQ", "[", 
     RowBox[{
      RowBox[{"symbolLeaves", "[", "pendRelation", "]"}], ",", " ", 
      RowBox[{
       RowBox[{"Cos", "[", "th", "]"}], " ", "|", " ", 
       RowBox[{"Sin", "[", "th", "]"}]}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: the relation factorizes as 2 k l times the reduced \
one\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"pendRelation", " ", "-", " ", 
     RowBox[{"2", " ", "kk", " ", "ll", " ", "pendReduced"}]}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: the parametric factor vanishes exactly on k = 0 or l = \
0\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"stratPend", "[", "\"\<ParametricFactor\>\"", "]"}], " ", "==",
        " ", "0"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"kk", ",", " ", "ll"}], "}"}]}], "]"}], " ", "===", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"kk", " ", "==", " ", "0"}], " ", "||", " ", 
      RowBox[{"ll", " ", "==", " ", "0"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: on the stratum k l = 0 the original relation is an \
identity\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"pendRelation", " ", "/.", " ", 
      RowBox[{"kk", " ", "->", " ", "0"}]}], "]"}], " ", "&&", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"pendRelation", " ", "/.", " ", 
      RowBox[{"ll", " ", "->", " ", "0"}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.3: on that stratum the reduced relation is not an identity\>\
\"", ",", "\n", "       ", 
   RowBox[{"!", " ", 
    RowBox[{"zeroQ", "[", "pendReduced", "]"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4187]:=",ExpressionUUID->"6fb8c94a-0724-9f46-98b6-2588bd5727c7"],

Cell[BoxData[
 StyleBox["\<\"8.3: no symbol of the relation is left unclassified: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.9964931227187195`*^9},
 CellLabel->
  "Out[4187]=",ExpressionUUID->"925f0863-152a-0142-a239-fbd98e693ad8"],

Cell[BoxData[
 StyleBox["\<\"8.3: the leaf reading keeps th and discards Cos[th] and \
Sin[th]: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.9964931227207203`*^9},
 CellLabel->
  "Out[4188]=",ExpressionUUID->"ba3baa4f-495f-9442-b5e7-1a86a5cbbe72"],

Cell[BoxData[
 StyleBox["\<\"8.3: the relation factorizes as 2 k l times the reduced one: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.996493122722719*^9},
 CellLabel->
  "Out[4189]=",ExpressionUUID->"fafbce66-518d-2c48-a247-92518fcbeeb7"],

Cell[BoxData[
 StyleBox["\<\"8.3: the parametric factor vanishes exactly on k = 0 or l = 0: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.99649312272472*^9},
 CellLabel->
  "Out[4190]=",ExpressionUUID->"66b40ff2-122f-1a4b-9bf8-3b9e40d58fcc"],

Cell[BoxData[
 StyleBox["\<\"8.3: on the stratum k l = 0 the original relation is an \
identity: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.996493122726721*^9},
 CellLabel->
  "Out[4191]=",ExpressionUUID->"dd180ac8-e041-7c40-93e6-9dad4ace07b9"],

Cell[BoxData[
 StyleBox["\<\"8.3: on that stratum the reduced relation is not an identity: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186198612*^9, 3.9964931227277203`*^9},
 CellLabel->
  "Out[4192]=",ExpressionUUID->"bb4cc877-cf7d-3243-b7f0-28f2105bb05d"]
}, Open  ]],

Cell["\<\
The reduction is therefore a restriction to a regular stratum and not a \
globally equivalent reformulation. Stratify first; simplify second.\
\>", "Text",ExpressionUUID->"72ff950c-c09c-ec42-9f2e-c67fc957c623"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["8.4 Compound spring: change of constraint structure \
at k1 + k2 = 0",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.996488842174204*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection84",ExpressionUUID->"837c8a03-97e6-a442-8fb9-6614ad32e9bf"],

Cell["\<\
Manuscript Remark 14.14. The compound spring is used as a contrast: a loss of \
restoring force and a gauge-character transition are logically independent. \
Here two rounds of bordering are needed, so the accumulated constraint list \
contains both the primary momentum constraint and the secondary constraint \
produced by the chain.\
\>", "Text",ExpressionUUID->"cd23e121-39c9-024c-8356-a475d057b5fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "x1", ",", " ", "x2", ",", " ", "dx1", ",", " ", "dx2", ",", " ", "k1", ",",
      " ", "k2", ",", " ", "l1", ",", " ", "l2"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"qCS", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"x1", ",", " ", "x2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dqCS", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dx1", ",", " ", "dx2"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LmechCS", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m", "/", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"dx1", " ", "+", " ", "dx2"}], ")"}], "^", "2"}]}], " ", "+",
       " ", 
      RowBox[{"m", " ", "gg", " ", 
       RowBox[{"(", 
        RowBox[{"x1", " ", "+", " ", "x2"}], ")"}]}], "\n", "           ", "-",
       " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "/", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", " ", "-", " ", "l1"}], ")"}], "^", "2"}]}], " ", "-", 
      " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "/", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", " ", "-", " ", "l2"}], ")"}], "^", "2"}]}]}], ")"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"KCS", " ", "=", " ", 
   RowBox[{"kineticMatrix", "[", 
    RowBox[{"LmechCS", ",", " ", "dqCS"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"KpCS", " ", "=", " ", 
   RowBox[{
    RowBox[{"ConstantArray", "[", 
     RowBox[{"1", ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "2"}], "}"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "m"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"WCS", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", 
       RowBox[{"-", "1"}]}], "}"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"strataCS", " ", "=", " ", 
    RowBox[{"rankStrata", "[", 
     RowBox[{"KCS", ",", " ", 
      RowBox[{"{", "m", "}"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: Penrose conditions for K^+\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"penroseResiduals", "[", 
      RowBox[{"KCS", ",", " ", "KpCS"}], "]"}], ",", " ", 
     RowBox[{"m", " ", "!=", " ", "0"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: w spans ker K\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"KCS", " ", ".", " ", 
      RowBox[{"First", "[", "WCS", "]"}]}], ",", " ", 
     RowBox[{"m", " ", "!=", " ", "0"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: rank K = 1 on the regular locus\>\"", ",", " ", 
   RowBox[{
    RowBox[{"rankOf", "[", "KCS", "]"}], " ", "===", " ", "1"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: the declared assumption implies the regular locus of \
K\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{
        RowBox[{"m", " ", "!=", " ", "0"}], ",", " ", 
        RowBox[{"strataCS", "[", "\"\<RegularLocus\>\"", "]"}]}], "]"}], ",", 
      " ", 
      RowBox[{"{", "m", "}"}], ",", " ", "Reals"}], "]"}], " ", "===", " ", 
    "True"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: the excluded stratum is not vacuous, the rank there is \
strictly smaller\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"rankOf", "[", 
     RowBox[{"KCS", " ", "/.", " ", 
      RowBox[{"m", " ", "->", " ", "0"}]}], "]"}], " ", "<", " ", 
    RowBox[{"rankOf", "[", "KCS", "]"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4193]:=",ExpressionUUID->"8dcd3c61-89b3-cc4b-9875-ab8e8cdb04fb"],

Cell[BoxData[
 StyleBox["\<\"8.4: Penrose conditions for K^+: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186231638*^9, 3.9964931227467194`*^9},
 CellLabel->
  "Out[4201]=",ExpressionUUID->"f4396383-4780-9b43-95f9-5e8211fad8ca"],

Cell[BoxData[
 StyleBox["\<\"8.4: w spans ker K: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186231638*^9, 3.996493122748749*^9},
 CellLabel->
  "Out[4202]=",ExpressionUUID->"b044ddea-641a-0d43-9ba9-28988a8ed7bb"],

Cell[BoxData[
 StyleBox["\<\"8.4: rank K = 1 on the regular locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186231638*^9, 3.996493122750719*^9},
 CellLabel->
  "Out[4203]=",ExpressionUUID->"c798328a-d453-0640-bcc5-2e86583043e8"],

Cell[BoxData[
 StyleBox["\<\"8.4: the declared assumption implies the regular locus of K: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186231638*^9, 3.99649312275272*^9},
 CellLabel->
  "Out[4204]=",ExpressionUUID->"40666062-6a37-de44-89a6-0fedb3f1c6d1"],

Cell[BoxData[
 StyleBox["\<\"8.4: the excluded stratum is not vacuous, the rank there is \
strictly smaller: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186231638*^9, 3.9964931227537193`*^9},
 CellLabel->
  "Out[4205]=",ExpressionUUID->"5e7af77c-5dcf-d049-aaf6-20b720e7467a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"pCS", ",", " ", "lamCS"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pCS", "   ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"px1", ",", " ", "px2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lamCS", " ", "=", " ", 
    RowBox[{"{", "lam1", "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"VCS", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "m"}], " ", "gg", " ", 
     RowBox[{"(", 
      RowBox[{"x1", " ", "+", " ", "x2"}], ")"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k1", "/", "2"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", " ", "-", " ", "l1"}], ")"}], "^", "2"}]}], " ", "+", 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"k2", "/", "2"}], ")"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x2", " ", "-", " ", "l2"}], ")"}], "^", "2"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sysCS", " ", "=", " ", 
    RowBox[{"fjSystem", "[", 
     RowBox[{
     "KCS", ",", " ", "KpCS", ",", " ", "VCS", ",", " ", "qCS", ",", " ", 
      "WCS", ",", " ", "pCS", ",", " ", "lamCS", ",", " ", "dqCS"}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifySystem", "[", 
   RowBox[{"\"\<CS\>\"", ",", " ", "sysCS", ",", " ", 
    RowBox[{"m", " ", "!=", " ", "0"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"verifyLegendreBridge", "[", 
   RowBox[{"\"\<CS\>\"", ",", " ", "LmechCS", ",", " ", "sysCS", ",", " ", 
    RowBox[{"m", " ", "!=", " ", "0"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"u0CS", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", " ", 
     RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "0", ",", " ", "0"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{"phiCS", " ", "=", " ", 
  RowBox[{"Factor", "[", 
   RowBox[{"contraction", "[", 
    RowBox[{"u0CS", ",", " ", 
     RowBox[{"sysCS", "[", "\"\<Vext\>\"", "]"}], ",", " ", 
     RowBox[{"sysCS", "[", "\"\<Xi\>\"", "]"}]}], "]"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4206]:=",ExpressionUUID->"fe602481-2158-e84c-b029-45e4d2956a8d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"CS: Penrose conditions for K^+: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: K independent of the velocities: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: L_FJ is of first order in all extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: a is the velocity derivative of L_FJ: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: a is independent of the extended velocities: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: L_FJ = a . dxi - Vext: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: f0 antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: f0^+ = -f0 satisfies the Penrose conditions: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: declared frame annihilated, independent and spanning \
ker f0: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: Gamma = N^T B: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: M antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: Gamma identically zero, so dim ker Gamma is \
parameter-independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: C antisymmetric: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: kernel of f1 annihilated and independent: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: dimension formula dim ker f1 = dim ker Gamma^T + dim \
ker Gamma - rank(Pi M Pi): verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464186283123*^9, 3.996493122797724*^9},
 CellLabel->
  "Out[4211]=",ExpressionUUID->"0690fdf3-6787-164d-862e-7e5ebd796243"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox["\<\"CS: K is the velocity Hessian of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: L_mech = (1/2) dq.K.dq - V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: the Legendre map gives p = K.dq: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: the momenta lie in the image of K, which is the \
primary constraint: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: K K^+ is the identity on the image of the Legendre \
map: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: K is not inverted, K^+ K dq = dq fails off the image: \
verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: the K^+ kinetic term reproduces the original one on \
the image: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: H_C evaluated on the image equals T + V: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: H_C evaluated on the image is the Legendre transform \
of L_mech: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]},
    {
     StyleBox["\<\"CS: Vext = H_C + lambda . Omega: verified\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.996464186283123*^9, 3.996493122801321*^9},
 CellLabel->
  "Out[4212]=",ExpressionUUID->"20b19c50-a1a3-7a4d-8bb9-3bb94cbf77d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "k1"}], " ", "l1"}], "+", 
  RowBox[{"k2", " ", "l2"}], "+", 
  RowBox[{"k1", " ", "x1"}], "-", 
  RowBox[{"k2", " ", "x2"}]}]], "Output",
 CellChangeTimes->{3.996464186283123*^9, 3.996493122804329*^9},
 CellLabel->
  "Out[4214]=",ExpressionUUID->"c9a0aee1-459d-0f48-a69e-58ad4e4edfc7"]
}, Open  ]],

Cell[TextData[{
 "The secondary constraint carries no global parametric factor: the two \
stiffnesses enter separately, so there is no common factor to cancel and no \
additional branch is created by the constraint itself. The test below checks \
precisely this property: the parametric part of the factorization contains \
neither ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["k", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b71aa13c-2a89-8849-a058-430988d45f05"],
 " nor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["k", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "$k_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0c671f96-bbb9-ae46-9788-23a75bbeecfd"],
 ". It is stated in this form rather than by requiring equality with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["1", TraditionalForm], "errors" -> {}, "input" -> 
     "$1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "01647b12-c3f9-e045-bf96-7ea60d99f56f"],
 ", since the overall sign of the factorization content is conventional. On ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k_1k_2=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4395ca5e-ce91-9d44-8caa-40f58f7b3cc7"],
 ", the effective series stiffness vanishes, yet the constraint pair remains \
second class. This provides the contrast announced in the manuscript."
}], "Text",
 CellChangeTimes->{{3.996491510063946*^9, 
  3.996491528090233*^9}},ExpressionUUID->"a7ac0a35-1c44-3c49-a731-\
db5143e88aea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "classification", " ", "of", " ", "the", " ", "symbols", " ", "of", " ", 
     "this", " ", 
     RowBox[{"model", ":", " ", 
      RowBox[{
      "l1", " ", "and", " ", "l2", " ", "are", " ", "geometric", "\n", "   ", 
       "parameters"}]}]}], ",", " ", 
    RowBox[{"not", " ", "dynamical", " ", "variables"}], ",", " ", 
    RowBox[{
    "and", " ", "are", " ", "declared", " ", "as", " ", "such", " ", "rather",
      " ", "than", "\n", "   ", "being", " ", "moved", " ", "into", " ", 
     "the", " ", "state", " ", "list", " ", "in", " ", "order", " ", "to", " ",
      "make", " ", "a", " ", "test", " ", "succeed"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"paramsCS", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "m", ",", " ", "gg", ",", " ", "k1", ",", " ", "k2", ",", " ", "l1", ",",
        " ", "l2"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"statesCS", " ", "=", " ", "qCS"}], ";"}], "\n", "\n", 
   RowBox[{"assert", "[", 
    RowBox[{"\"\<8.4: secondary constraint has no global parametric \
factor\>\"", ",", "\n", "       ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", " ", "=", " ", 
         RowBox[{"parametricFactor", "[", 
          RowBox[{"phiCS", ",", " ", "paramsCS", ",", " ", "statesCS"}], 
          "]"}]}], "}"}], ",", "\n", "         ", 
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"A", ",", " ", "k1"}], "]"}], " ", "&&", " ", 
        RowBox[{"FreeQ", "[", 
         RowBox[{"A", ",", " ", "k2"}], "]"}], " ", "&&", " ", 
        RowBox[{"!", " ", 
         RowBox[{"zeroQ", "[", "A", "]"}]}]}]}], "]"}]}], "]"}], "\n", 
   RowBox[{"assert", "[", 
    RowBox[{"\"\<8.4: the relaxed lengths are treated as parameters, not as \
states\>\"", ",", "\n", "       ", 
     RowBox[{
      RowBox[{"parameterOnlyQ", "[", 
       RowBox[{"l1", ",", " ", "paramsCS", ",", " ", "statesCS"}], "]"}], " ",
       "&&", "\n", "       ", 
      RowBox[{"parameterOnlyQ", "[", 
       RowBox[{"l2", ",", " ", "paramsCS", ",", " ", "statesCS"}], "]"}], " ",
       "&&", "\n", "       ", 
      RowBox[{"!", " ", 
       RowBox[{"parameterOnlyQ", "[", 
        RowBox[{"x1", ",", " ", "paramsCS", ",", " ", "statesCS"}], 
        "]"}]}]}]}], "]"}], "\n", "\n", 
   RowBox[{
    RowBox[{"keff", " ", "=", " ", 
     RowBox[{"Together", "[", 
      RowBox[{"k1", " ", 
       RowBox[{"k2", "/", 
        RowBox[{"(", 
         RowBox[{"k1", " ", "+", " ", "k2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"{", 
    RowBox[{"keff", ",", " ", 
     RowBox[{"Together", "[", 
      RowBox[{"l1", " ", "+", " ", "l2", " ", "+", " ", 
       RowBox[{"m", " ", "gg", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "k1"}], " ", "+", " ", 
          RowBox[{"1", "/", "k2"}]}], ")"}]}]}], "]"}]}], "}"}]}]}]], "Code",
 CellLabel->
  "In[4215]:=",ExpressionUUID->"29afdf2e-929c-c24d-ad3a-ace347a4d1c7"],

Cell[BoxData[
 StyleBox["\<\"8.4: secondary constraint has no global parametric factor: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186311123*^9, 3.9964931228213196`*^9},
 CellLabel->
  "Out[4217]=",ExpressionUUID->"dc19f0bd-1e72-5043-a710-539160c664dc"],

Cell[BoxData[
 StyleBox["\<\"8.4: the relaxed lengths are treated as parameters, not as \
states: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186311123*^9, 3.9964931228233185`*^9},
 CellLabel->
  "Out[4218]=",ExpressionUUID->"053ace97-3d9c-2346-86c4-95d90afc3e87"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"k1", " ", "k2"}], 
    RowBox[{"k1", "+", "k2"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"k1", " ", "k2", " ", "l1"}], "+", 
     RowBox[{"k1", " ", "k2", " ", "l2"}], "+", 
     RowBox[{"gg", " ", "k1", " ", "m"}], "+", 
     RowBox[{"gg", " ", "k2", " ", "m"}]}], 
    RowBox[{"k1", " ", "k2"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.996464186311123*^9, 3.9964931228263206`*^9},
 CellLabel->
  "Out[4220]=",ExpressionUUID->"9776819b-1c59-f745-9564-93bdc62ba05a"]
}, Open  ]],

Cell[TextData[{
 "Second round of bordering, with both constraints adjoined. The \
secondary-secondary block now carries ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "1"], "+", 
         SubscriptBox[
          StyleBox["k", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$k_1 + k_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c1548198-bdfd-a147-bf18-d3068d5a5ad7"],
 "."
}], "Text",
 CellChangeTimes->{{3.996491540134386*^9, 
  3.996491549692732*^9}},ExpressionUUID->"89e13e23-cd5f-c545-80ad-\
9eb600b55498"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OmCS", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"First", "[", 
      RowBox[{"sysCS", "[", "\"\<Constraints\>\"", "]"}], "]"}], ",", " ", 
     "phiCS"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BCS2", "  ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gradient", "[", 
       RowBox[{"#", ",", " ", 
        RowBox[{"sysCS", "[", "\"\<Xi\>\"", "]"}]}], "]"}], " ", "&"}], " ", "/@",
      " ", "OmCS"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GamCS2", " ", "=", " ", 
   RowBox[{"gammaBlock", "[", 
    RowBox[{
     RowBox[{"sysCS", "[", "\"\<N\>\"", "]"}], ",", " ", "BCS2"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"MCS2", "   ", "=", " ", 
   RowBox[{"secondaryBlock", "[", 
    RowBox[{"BCS2", ",", " ", 
     RowBox[{"sysCS", "[", "\"\<F0Plus\>\"", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f2CS", "   ", "=", " ", 
    RowBox[{"borderedMatrix", "[", 
     RowBox[{
      RowBox[{"sysCS", "[", "\"\<F0\>\"", "]"}], ",", " ", "BCS2"}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{"{", 
  RowBox[{"GamCS2", ",", " ", "MCS2", ",", " ", 
   RowBox[{
    RowBox[{"kernelBasis", "[", "f2CS", "]"}], "[", "\"\<Dimension\>\"", 
    "]"}], ",", " ", 
   RowBox[{"firstClassCount", "[", 
    RowBox[{"GamCS2", ",", " ", "MCS2"}], "]"}]}], "}"}]}], "Code",
 CellLabel->
  "In[4221]:=",ExpressionUUID->"7bad8509-a38f-8c47-83b7-5e5ef63510a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{
        RowBox[{"-", "k1"}], "-", "k2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"k1", "+", "k2"}], ",", "0"}], "}"}]}], "}"}], ",", "1", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.996464186334139*^9, 3.9964931228436966`*^9},
 CellLabel->
  "Out[4226]=",ExpressionUUID->"57ec4587-c20d-844e-a3df-a2ed32dbb973"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: Gamma of the second round is identically zero\>\"", ",", 
   "\n", "       ", 
   RowBox[{"zeroQ", "[", "GamCS2", "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: M carries k1 + k2\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"MCS2", " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", " ", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"k1", " ", "+", " ", "k2"}], ")"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k1", " ", "+", " ", "k2"}], ",", " ", "0"}], "}"}]}], 
      "}"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<8.4: for k1 + k2 != 0 there is no first-class combination\>\"",
     ",", "\n", "       ", 
    RowBox[{
     RowBox[{"firstClassCount", "[", 
      RowBox[{"GamCS2", ",", " ", "MCS2"}], "]"}], " ", "===", " ", "0"}]}], 
   "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"MCS2at", " ", "=", " ", 
   RowBox[{"MCS2", " ", "/.", " ", 
    RowBox[{"k2", " ", "->", " ", 
     RowBox[{"-", "k1"}]}]}]}], ";"}], "\n", 
 RowBox[{"{", 
  RowBox[{"MCS2at", ",", " ", 
   RowBox[{"firstClassCount", "[", 
    RowBox[{"GamCS2", ",", " ", "MCS2at"}], "]"}], ",", " ", 
   RowBox[{
    RowBox[{"kernelBasis", "[", 
     RowBox[{"f2CS", " ", "/.", " ", 
      RowBox[{"k2", " ", "->", " ", 
       RowBox[{"-", "k1"}]}]}], "]"}], "[", "\"\<Dimension\>\"", "]"}]}], 
  "}"}]}], "Code",
 CellLabel->
  "In[4227]:=",ExpressionUUID->"b27a55ec-6b0e-e74f-a688-93fbbb16aa41"],

Cell[BoxData[
 StyleBox["\<\"8.4: Gamma of the second round is identically zero: verified\"\
\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186341137*^9, 3.9964931228615913`*^9},
 CellLabel->
  "Out[4227]=",ExpressionUUID->"f8307b58-9b83-cb4d-93e2-5ee852ed2afa"],

Cell[BoxData[
 StyleBox["\<\"8.4: M carries k1 + k2: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186341137*^9, 3.996493122863592*^9},
 CellLabel->
  "Out[4228]=",ExpressionUUID->"a7828a1d-e7b6-2d4f-bf92-edfa1426b803"],

Cell[BoxData[
 StyleBox["\<\"8.4: for k1 + k2 != 0 there is no first-class combination: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186341137*^9, 3.996493122865591*^9},
 CellLabel->
  "Out[4229]=",ExpressionUUID->"21fb6d35-dfc7-1946-830c-a4f5b93570d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", "2", ",", "3"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.996464186341137*^9, 3.99649312286759*^9},
 CellLabel->
  "Out[4231]=",ExpressionUUID->"7eda95cc-373e-354f-a352-b5670637181c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: on k1 + k2 = 0 the constraint pair becomes first \
class\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"firstClassCount", "[", 
     RowBox[{"GamCS2", ",", " ", "MCS2at"}], "]"}], " ", "===", " ", "2"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: on k1 + k2 = 0 the bordered kernel grows from 1 to 3\>\"",
    ",", "\n", "       ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"kernelBasis", "[", "f2CS", "]"}], "[", "\"\<Dimension\>\"", 
      "]"}], " ", "===", " ", "1"}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{
      RowBox[{"kernelBasis", "[", 
       RowBox[{"f2CS", " ", "/.", " ", 
        RowBox[{"k2", " ", "->", " ", 
         RowBox[{"-", "k1"}]}]}], "]"}], "[", "\"\<Dimension\>\"", "]"}], " ",
      "===", " ", "3"}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4232]:=",ExpressionUUID->"38efe3b3-d365-134f-978a-85377e67f75d"],

Cell[BoxData[
 StyleBox["\<\"8.4: on k1 + k2 = 0 the constraint pair becomes first class: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641863646545`*^9, 3.9964931228736343`*^9},
 CellLabel->
  "Out[4232]=",ExpressionUUID->"9bd35f55-9bfc-af43-8380-7f988f09f247"],

Cell[BoxData[
 StyleBox["\<\"8.4: on k1 + k2 = 0 the bordered kernel grows from 1 to 3: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641863646545`*^9, 3.9964931228756046`*^9},
 CellLabel->
  "Out[4233]=",ExpressionUUID->"593ccc32-f633-8e4e-9bbe-b61d906da231"]
}, Open  ]],

Cell[TextData[{
 "Reading, in the terminology of the manuscript. The relevant locus is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "1"], "+", 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k_1+k_2=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6c43df3f-e5c2-6544-9d60-b0f32aaff077"],
 ", equivalently ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", "-", 
         SubscriptBox[
          StyleBox["k", "TI"], "1"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$k_2=-k_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7716723d-3f1f-7e4d-b7b5-c0024a074042"],
 ". Apart from the trivial point ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "1"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k_1=k_2=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "41aefe2b-fa59-1d42-ab15-998942157312"],
 ", the two stiffnesses therefore have opposite signs, so one of them is \
negative. The example is consequently used as a mathematical contrast within \
an extended model; nothing here asserts that two ordinary passive springs \
realize this regime physically.\n\nWhat occurs on this locus is a change in \
constraint structure: the constraint pair passes from second class to first \
class, and an additional constraint appears. The locus is also accompanied by \
a stability reversal, since the effective stiffness ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], 
          StyleBox["eff", FontSlant -> "Plain"]], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "/", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["k", "TI"], "1"], "+", 
             SubscriptBox[
              StyleBox["k", "TI"], "2"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k_{\\mathrm{eff}}=k_1k_2/(k_1+k_2)$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "23cee51a-8773-d942-8363-6579c669bb58"],
 " diverges there, whereas the equilibrium position ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["X", "TI"], "*"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["l", "TI"], "1"], "+", 
         SubscriptBox[
          StyleBox["l", "TI"], "2"], "+", 
         StyleBox["m", "TI"], 
         StyleBox["g", "TI"], 
         RowBox[{"(", 
           RowBox[{"1", "/", 
             SubscriptBox[
              StyleBox["k", "TI"], "1"], "+", "1", "/", 
             SubscriptBox[
              StyleBox["k", "TI"], "2"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$X^*=l_1+l_2+mg(1/k_1+1/k_2)$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ebf42549-5d3b-584e-b348-af1348c09d6f"],
 " remains finite. This is not a bifurcation in the sense fixed by the \
manuscript, because the relevant eigenvalue passes through infinity rather \
than through zero, and no equilibrium branch collides with, splits from, or \
is created from another branch.\n\nIt is also distinct from a loss of \
restoring force, which occurs on the separate locus ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["k", "TI"], "1"], 
         SubscriptBox[
          StyleBox["k", "TI"], "2"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k_1k_2=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "468cc416-92d7-994e-8149-9f717cbd040c"],
 ", and from a Gauge-character transition of a null mode, which occurs at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["k", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$k=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "498e2779-3da3-e146-963f-c2d6dbe0d5ba"],
 " in Section 8.1. These four notions are therefore kept deliberately \
distinct: change of constraint structure, stability reversal, loss of \
restoring force, and bifurcation."
}], "Text",
 CellChangeTimes->{{3.9964915802561913`*^9, 
  3.996491626986513*^9}},ExpressionUUID->"7c4c9f42-3ae0-2540-a560-\
8f1343dd37d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: the locus k1 + k2 = 0 is exactly k2 = -k1\>\"", ",", "\n",
    "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"k1", " ", "+", " ", "k2"}], " ", "==", " ", "0"}], ",", " ", 
      RowBox[{"{", "k2", "}"}]}], "]"}], " ", "===", " ", 
    RowBox[{"(", 
     RowBox[{"k2", " ", "==", " ", 
      RowBox[{"-", "k1"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: on that locus the stiffnesses have opposite signs unless \
both vanish\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"k1", " ", "+", " ", "k2"}], " ", "==", " ", "0"}], " ", "&&",
          " ", 
         RowBox[{"k1", " ", "!=", " ", "0"}]}], ",", " ", 
        RowBox[{
         RowBox[{"k1", " ", "k2"}], " ", "<", " ", "0"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k1", ",", " ", "k2"}], "}"}], ",", " ", "Reals"}], "]"}], " ",
     "===", " ", "True"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: the effective stiffness has a pole exactly on the locus\>\
\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Denominator", "[", 
     RowBox[{"Together", "[", "keff", "]"}], "]"}], " ", "===", " ", 
    RowBox[{"k1", " ", "+", " ", "k2"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: numerator and denominator of the effective stiffness \
vanish together only at the trivial point\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"k1", " ", "k2"}], " ", "==", " ", "0"}], " ", "&&", " ", 
       RowBox[{
        RowBox[{"k1", " ", "+", " ", "k2"}], " ", "==", " ", "0"}]}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"k1", ",", " ", "k2"}], "}"}]}], "]"}], " ", "===", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"k1", " ", "==", " ", "0"}], " ", "&&", " ", 
      RowBox[{"k2", " ", "==", " ", "0"}]}], ")"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: the equilibrium stays finite on the locus, so no \
equilibrium escapes there\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "k1"}], " ", "+", " ", 
       RowBox[{"1", "/", "k2"}]}], ")"}], " ", "/.", " ", 
     RowBox[{"k2", " ", "->", " ", 
      RowBox[{"-", "k1"}]}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<8.4: by contrast the four-mass equilibrium has a pole at k = \
0, which is the loss of restoring force of 8.1\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Denominator", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"aa", " ", "-", " ", 
       RowBox[{"m", " ", 
        RowBox[{"gg", "/", "k"}]}]}], "]"}], "]"}], " ", "===", " ", "k"}]}], 
  "]"}]}], "Code",
 CellLabel->
  "In[4234]:=",ExpressionUUID->"0e18ec87-0d23-de45-a85f-c43c7aac93fc"],

Cell[BoxData[
 StyleBox["\<\"8.4: the locus k1 + k2 = 0 is exactly k2 = -k1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.996493122894972*^9},
 CellLabel->
  "Out[4234]=",ExpressionUUID->"a5aabca2-b571-be4a-9216-be89340f8f2b"],

Cell[BoxData[
 StyleBox["\<\"8.4: on that locus the stiffnesses have opposite signs unless \
both vanish: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.9964931228969727`*^9},
 CellLabel->
  "Out[4235]=",ExpressionUUID->"ce859fb2-a6aa-6443-a13f-658695e2fb37"],

Cell[BoxData[
 StyleBox["\<\"8.4: the effective stiffness has a pole exactly on the locus: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.9964931228989735`*^9},
 CellLabel->
  "Out[4236]=",ExpressionUUID->"bdc36bda-065f-2d48-9585-25364bef64cb"],

Cell[BoxData[
 StyleBox["\<\"8.4: numerator and denominator of the effective stiffness \
vanish together only at the trivial point: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.996493122901537*^9},
 CellLabel->
  "Out[4237]=",ExpressionUUID->"05e869ab-b3a0-d54b-abf1-39df03bbbf25"],

Cell[BoxData[
 StyleBox["\<\"8.4: the equilibrium stays finite on the locus, so no \
equilibrium escapes there: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.9964931229035206`*^9},
 CellLabel->
  "Out[4238]=",ExpressionUUID->"009661ad-f98a-d746-9f25-8a6d3a499521"],

Cell[BoxData[
 StyleBox["\<\"8.4: by contrast the four-mass equilibrium has a pole at k = \
0, which is the loss of restoring force of 8.1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186372652*^9, 3.99649312290452*^9},
 CellLabel->
  "Out[4239]=",ExpressionUUID->"a3943d93-d24e-3b44-8ca9-c95569e30cee"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["9. The parameter-controlled system of manuscript \
Section 13.5",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.996488266024452*^9, 3.99648828237941*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section9",ExpressionUUID->"69ae874c-e481-d342-91a0-daff0fc7c652"],

Cell["\<\
This system is already in first-order form, so no Legendre transform \
intervenes. Its critical locus depends on the parameters alone.\
\>", "Text",ExpressionUUID->"ce8a19a5-a05a-8a4b-b771-d22808dd054c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{
    "q1", ",", " ", "q2", ",", " ", "pq1", ",", " ", "dq1v", ",", " ", "dq2v",
      ",", " ", "dp1v", ",", " ", "al", ",", " ", "be"}], "]"}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"xiEx", "  ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"q1", ",", " ", "q2", ",", " ", "pq1"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dxiEx", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"dq1v", ",", " ", "dq2v", ",", " ", "dp1v"}], "}"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"LEx", " ", "=", " ", 
    RowBox[{
     RowBox[{"pq1", " ", "dq1v"}], " ", "+", " ", 
     RowBox[{"al", " ", "q1", " ", "dq2v"}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{"pq1", "^", "2"}]}], " ", "-", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"be", "/", "2"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", " ", "-", " ", "q2"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"aEx", " ", "=", " ", 
  RowBox[{"oneForm", "[", 
   RowBox[{"LEx", ",", " ", "dxiEx"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4240]:=",ExpressionUUID->"19faa6b4-769b-0048-95cb-cbb23c81c35d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"pq1", ",", 
   RowBox[{"al", " ", "q1"}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9964641864016514`*^9, 3.996493122923521*^9},
 CellLabel->
  "Out[4244]=",ExpressionUUID->"e072f3e7-c9c0-7a48-9b26-8a2af46099ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: one-form a = (p1, alpha q1, 0)\>\"", ",", " ", 
   RowBox[{"aEx", " ", "===", " ", 
    RowBox[{"{", 
     RowBox[{"pq1", ",", " ", 
      RowBox[{"al", " ", "q1"}], ",", " ", "0"}], "}"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: L_FJ is of first order in all velocities\>\"", ",", "\n", 
   "       ", 
   RowBox[{"firstOrderQ", "[", 
    RowBox[{"LEx", ",", " ", "dxiEx"}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: a is the velocity derivative of L_FJ\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"aEx", " ", "-", " ", 
     RowBox[{"D", "[", 
      RowBox[{"LEx", ",", " ", 
       RowBox[{"{", "dxiEx", "}"}]}], "]"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9: a is independent of the velocities\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"D", "[", 
      RowBox[{"aEx", ",", " ", 
       RowBox[{"{", "dxiEx", "}"}]}], "]"}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"f0Ex", " ", "=", " ", 
   RowBox[{"presymplecticMatrix", "[", 
    RowBox[{"aEx", ",", " ", "xiEx"}], "]"}]}], ";"}], "\n", 
 RowBox[{"f0Ex", " ", "//", " ", "MatrixForm"}]}], "Code",
 CellLabel->
  "In[4245]:=",ExpressionUUID->"707f41e5-7edf-8149-9860-7cf037b3bbfc"],

Cell[BoxData[
 StyleBox["\<\"9: one-form a = (p1, alpha q1, 0): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641864211426`*^9, 3.996493122941534*^9},
 CellLabel->
  "Out[4245]=",ExpressionUUID->"27e7478d-7c5a-3f4b-b2de-208cf7b23965"],

Cell[BoxData[
 StyleBox["\<\"9: L_FJ is of first order in all velocities: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641864211426`*^9, 3.996493122943535*^9},
 CellLabel->
  "Out[4246]=",ExpressionUUID->"75a42b10-ebc4-6e44-8d03-b86282fea72d"],

Cell[BoxData[
 StyleBox["\<\"9: a is the velocity derivative of L_FJ: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641864211426`*^9, 3.9964931229455338`*^9},
 CellLabel->
  "Out[4247]=",ExpressionUUID->"ba8c6aa4-3385-3d4b-917c-06d47ea9149b"],

Cell[BoxData[
 StyleBox["\<\"9: a is independent of the velocities: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641864211426`*^9, 3.996493122946516*^9},
 CellLabel->
  "Out[4248]=",ExpressionUUID->"73e025b8-c097-2b49-acea-ff1260d07c62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "al", 
      RowBox[{"-", "1"}]},
     {
      RowBox[{"-", "al"}], "0", "0"},
     {"1", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9964641864211426`*^9, 3.996493122949518*^9},
 CellLabel->
  "Out[4250]//MatrixForm=",ExpressionUUID->"8dd549e8-1319-854e-851f-\
d81a15cb0fa2"]
}, Open  ]],

Cell[TextData[{
 "Manuscript Eq. (13.3): ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"rank", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], "\[LongEqual]", "2"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\text{rank} f^{(0)} = 2$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3bbef583-45ec-b34a-80c3-f78d9faeb3ca"],
 " for every ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$(\\alpha,\\beta)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f4f1203b-face-b847-a478-f90cd2b64448"],
 ", since the entry ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubsuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{
            SubscriptBox[
             StyleBox["q", "TI"], "1"], ",", 
            SubscriptBox[
             StyleBox["p", "TI"], "1"]}], 
          RowBox[{"(", "0", ")"}]], "\[LongEqual]", "-1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$f^{(0)}_{q_1,p_1}=-1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5ef0749e-a1aa-8043-b4fd-b93b08ab1901"],
 " never vanishes. The critical phenomenon is therefore not associated with a \
rank jump of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["f", "TI"], 
        RowBox[{"(", "0", ")"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "$f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7c5d8fa4-e29d-5543-8465-27156c4963c1"],
 "; its origin must instead be sought in the subsequent constraint and chain \
structure."
}], "Text",
 CellChangeTimes->{{3.996491685124737*^9, 
  3.9964917152722225`*^9}},ExpressionUUID->"4fd50b21-3d98-7e4e-9b6e-\
174facb2ea4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"strataEx", " ", "=", " ", 
  RowBox[{"rankStrata", "[", 
   RowBox[{"f0Ex", ",", " ", 
    RowBox[{"{", 
     RowBox[{"al", ",", " ", "be"}], "}"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4251]:=",ExpressionUUID->"41252bb8-558d-1e47-8909-0d89d382ce40"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"GenericRank\"\>", "\[Rule]", "2"}], ",", 
   RowBox[{"\<\"RegularLocus\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"DegeneracyLocus\"\>", "\[Rule]", "False"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9964641864469795`*^9, 3.9964931229665184`*^9},
 CellLabel->
  "Out[4251]=",ExpressionUUID->"3a09eca1-4b4c-4142-84a0-dc379bc41ae9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: rank f0 = 2 on the whole parameter plane\>\"", ",", "\n", 
   "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"strataEx", "[", "\"\<GenericRank\>\"", "]"}], " ", "===", " ", 
     "2"}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{"strataEx", "[", "\"\<DegeneracyLocus\>\"", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"al", ",", " ", "be"}], "}"}]}], "]"}], " ", "===", " ", 
     "False"}]}]}], "]"}]], "Code",
 CellLabel->
  "In[4252]:=",ExpressionUUID->"56adfc32-bcc7-d640-a930-e9cfcadd41be"],

Cell[BoxData[
 StyleBox["\<\"9: rank f0 = 2 on the whole parameter plane: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641864530563`*^9, 3.9964931229835434`*^9},
 CellLabel->
  "Out[4252]=",ExpressionUUID->"0fd66750-b010-7f41-96c6-1ba2b21eab39"]
}, Open  ]],

Cell[TextData[{
 "The frame is the one used in the manuscript, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "\[Alpha]"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> "$N=(0,1,\\alpha)$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9d7499cb-5b25-7843-ac31-da9b1dde9bf9"],
 ", supplied explicitly and then verified rather than extracted from a \
normalized rational basis. This preserves the manuscript\[CloseCurlyQuote]s \
chosen representative and avoids introducing parameter-dependent \
normalization factors. See Proposition 10.6 for the corresponding frame \
dependence."
}], "Text",
 CellChangeTimes->{{3.9964917997342167`*^9, 
  3.996491803848608*^9}},ExpressionUUID->"8729333f-dcdf-8447-b984-\
cc621390004f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NEx", " ", "=", " ", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "1", ",", " ", "al"}], "}"}], "}"}], "]"}]}], 
   ";"}], "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: N spans ker f0\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"f0Ex", " ", ".", " ", 
     RowBox[{"First", "[", 
      RowBox[{"Transpose", "[", "NEx", "]"}], "]"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9: N is a full basis of ker f0\>\"", ",", " ", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"NullSpace", "[", "f0Ex", "]"}], "]"}], " ", "===", " ", 
     "1"}]}], "]"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"VEx", "  ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}], " ", 
      RowBox[{"pq1", "^", "2"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"be", "/", "2"}], ")"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q1", " ", "-", " ", "q2"}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9: L_FJ = a . dxi - V, so the one-form and the potential \
reconstruct it\>\"", ",", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"LEx", " ", "-", " ", 
      RowBox[{"aEx", " ", ".", " ", "dxiEx"}], " ", "+", " ", "VEx"}], 
     "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"OmEx", " ", "=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"First", "[", 
     RowBox[{"Transpose", "[", "NEx", "]"}], "]"}], " ", ".", " ", 
    RowBox[{"gradient", "[", 
     RowBox[{"VEx", ",", " ", "xiEx"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"BEx", "  ", "=", " ", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"gradient", "[", 
      RowBox[{"OmEx", ",", " ", "xiEx"}], "]"}], "}"}], "]"}]}], ";"}], "\n", 
 RowBox[{"GamEx", " ", "=", " ", 
  RowBox[{"gammaBlock", "[", 
   RowBox[{"NEx", ",", " ", "BEx"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4253]:=",ExpressionUUID->"c3ab805f-d5ee-eb47-974f-e500c829ca43"],

Cell[BoxData[
 StyleBox["\<\"9: N spans ker f0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186475977*^9, 3.9964931230021076`*^9},
 CellLabel->
  "Out[4254]=",ExpressionUUID->"8817714d-68c8-5f40-868e-835b68202237"],

Cell[BoxData[
 StyleBox["\<\"9: N is a full basis of ker f0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186475977*^9, 3.9964931230041065`*^9},
 CellLabel->
  "Out[4255]=",ExpressionUUID->"5a8f1f7b-3bbf-3d47-acc7-66fb9c4233a9"],

Cell[BoxData[
 StyleBox["\<\"9: L_FJ = a . dxi - V, so the one-form and the potential \
reconstruct it: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186475977*^9, 3.996493123006092*^9},
 CellLabel->
  "Out[4257]=",ExpressionUUID->"d2e4ea46-4f8b-d54d-b1ec-ebf7df6a3265"],

Cell[BoxData[
 RowBox[{
  RowBox[{"al", " ", "pq1"}], "-", 
  RowBox[{"be", " ", "q1"}], "+", 
  RowBox[{"be", " ", "q2"}]}]], "Output",
 CellChangeTimes->{3.996464186475977*^9, 3.996493123008091*^9},
 CellLabel->
  "Out[4258]=",ExpressionUUID->"c28a5cbc-bbcb-d44c-89ad-3e00d4c4ba05"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    SuperscriptBox["al", "2"], "+", "be"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.996464186475977*^9, 3.9964931230090904`*^9},
 CellLabel->
  "Out[4260]=",ExpressionUUID->"e1547b85-ef4b-3943-8030-1a9352022566"]
}, Open  ]],

Cell[TextData[{
 "Manuscript Eqs. (13.4) and (13.5): ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalOmega]", "\[LongEqual]", "\[Alpha]", 
         SubscriptBox[
          StyleBox["p", "TI"], "1"], "-", "\[Beta]", 
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["q", "TI"], "1"], "-", 
             SubscriptBox[
              StyleBox["q", "TI"], "2"]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\Omega = \\alpha p_1 - \\beta(q_1-q_2)$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "206f165c-4586-f640-b3d8-83967aed23da"],
 ", ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["B", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"-", "\[Beta]", ",", "\[Beta]", ",", "\[Alpha]"}], ")"}]}],
        TraditionalForm], "errors" -> {}, "input" -> 
     "$B = (-\\beta,\\beta,\\alpha)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7a046344-24ea-2942-90c0-2181d85ade3b"],
 ", and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalGamma]", "\[LongEqual]", 
         SuperscriptBox["\[Alpha]", "2"], "+", "\[Beta]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\Gamma = \\alpha^2+\\beta$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1118ba57-8536-f346-bff4-4835c0a78802"],
 "."
}], "Text",
 CellChangeTimes->{{3.9964918420454807`*^9, 
  3.996491859363533*^9}},ExpressionUUID->"29dfefe2-76c1-a04e-bcd7-\
9a2996375126"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: Omega = alpha p1 - beta (q1-q2)\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"OmEx", " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"al", " ", "pq1"}], " ", "-", " ", 
       RowBox[{"be", " ", 
        RowBox[{"(", 
         RowBox[{"q1", " ", "-", " ", "q2"}], ")"}]}]}], ")"}]}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: B = (-beta, beta, alpha)\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "BEx", "]"}], " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "be"}], ",", " ", "be", ",", " ", "al"}], "}"}]}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: Gamma = alpha^2 + beta\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "GamEx", "]"}], " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], "}"}]}], "]"}]}], 
  "]"}]}], "Code",
 CellLabel->
  "In[4261]:=",ExpressionUUID->"8035738c-5131-5444-9c3f-2e4dd48a03f0"],

Cell[BoxData[
 StyleBox["\<\"9: Omega = alpha p1 - beta (q1-q2): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641865019817`*^9, 3.996493123015091*^9},
 CellLabel->
  "Out[4261]=",ExpressionUUID->"3279b8c9-3c47-5d48-a348-caec2f3b1b82"],

Cell[BoxData[
 StyleBox["\<\"9: B = (-beta, beta, alpha): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641865019817`*^9, 3.9964931230170937`*^9},
 CellLabel->
  "Out[4262]=",ExpressionUUID->"98f74a3c-4c2d-2346-9a91-d52e869146f6"],

Cell[BoxData[
 StyleBox["\<\"9: Gamma = alpha^2 + beta: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641865019817`*^9, 3.9964931230190907`*^9},
 CellLabel->
  "Out[4263]=",ExpressionUUID->"42832a0c-8034-a44b-8671-655500a2dd7f"]
}, Open  ]],

Cell[TextData[{
 "The matrix ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["M", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2eb25b91-a3aa-6940-9b4e-7612e5d31755"],
 " is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"1", "\[Cross]", "1"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$1\\times1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d13f058b-0728-9a42-9d1d-4c5d0a7289bb"],
 " and antisymmetric, hence it vanishes identically, so no pseudoinverse of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["M", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e4d4e04a-de65-af45-98c0-f3f7a8e2ea49"],
 " is required. The bordered determinant is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        RowBox[{"(", 
          RowBox[{
            SuperscriptBox["\[Alpha]", "2"], "+", "\[Beta]"}], ")"}], "2"], 
       TraditionalForm], "errors" -> {}, "input" -> "$(\\alpha^2+\\beta)^2$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d70bc478-371d-a540-9ecd-f8feb260489b"],
 ", so the critical locus appears both through the vanishing of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalGamma]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Gamma$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f874c751-48bd-d244-8b8e-42bb352104f7"],
 " and through the vanishing of the determinant that enters the denominator \
of the corresponding inverse. Neither factor is cancelled or cleared."
}], "Text",
 CellChangeTimes->{{3.9964918919850693`*^9, 
  3.9964919214732075`*^9}},ExpressionUUID->"f9b5fd1e-525d-984b-92fa-\
5351355ab8b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MEx", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"{", "0", "}"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f1Ex", " ", "=", " ", 
   RowBox[{"borderedMatrix", "[", 
    RowBox[{"f0Ex", ",", " ", "BEx"}], "]"}]}], ";"}], "\n", 
 RowBox[{"detf1Ex", " ", "=", " ", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", "f1Ex", "]"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4264]:=",ExpressionUUID->"ca00bf1f-ff09-db4a-abf8-0e34238d9858"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["al", "2"], "+", "be"}], ")"}], "2"]], "Output",
 CellChangeTimes->{3.9964641865139847`*^9, 3.9964931230350933`*^9},
 CellLabel->
  "Out[4266]=",ExpressionUUID->"af0bae75-72cd-2c45-9504-2a3cae3d33d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: M = 0 by antisymmetry in dimension one\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"MEx", " ", "+", " ", 
     RowBox[{"Transpose", "[", "MEx", "]"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9: det f1 = (alpha^2 + beta)^2\>\"", ",", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"detf1Ex", " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], ")"}], "^", "2"}]}],
      "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"criticalLocusEx", " ", "=", " ", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"detf1Ex", " ", "==", " ", "0"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"al", ",", " ", "be"}], "}"}]}], "]"}]}]}], "Code",
 CellLabel->
  "In[4267]:=",ExpressionUUID->"51e6f505-7b39-824f-9641-5da892740ac6"],

Cell[BoxData[
 StyleBox["\<\"9: M = 0 by antisymmetry in dimension one: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186532795*^9, 3.9964931230400925`*^9},
 CellLabel->
  "Out[4267]=",ExpressionUUID->"8bd6e028-4b17-ce4c-b433-fb4266519d7b"],

Cell[BoxData[
 StyleBox["\<\"9: det f1 = (alpha^2 + beta)^2: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186532795*^9, 3.9964931230420914`*^9},
 CellLabel->
  "Out[4268]=",ExpressionUUID->"40aaeb04-733a-3641-9da4-f342d50f84bb"],

Cell[BoxData[
 RowBox[{"be", "\[Equal]", 
  RowBox[{"-", 
   SuperscriptBox["al", "2"]}]}]], "Output",
 CellChangeTimes->{3.996464186532795*^9, 3.996493123044092*^9},
 CellLabel->
  "Out[4269]=",ExpressionUUID->"26587771-a159-304d-aeb7-62397cff9461"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"kernelBasis", "[", "f1Ex", "]"}], "[", "\"\<Dimension\>\"", 
    "]"}], ",", "\n", " ", 
   RowBox[{
    RowBox[{"kernelBasis", "[", 
     RowBox[{"f1Ex", " ", "/.", " ", 
      RowBox[{"be", " ", "->", " ", 
       RowBox[{"-", 
        RowBox[{"al", "^", "2"}]}]}]}], "]"}], "[", "\"\<Dimension\>\"", 
    "]"}]}], "}"}]], "Code",
 CellLabel->
  "In[4270]:=",ExpressionUUID->"30949403-2e1e-0a47-8589-70bbe82d6f6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.9964641865428104`*^9, 3.9964931230601196`*^9},
 CellLabel->
  "Out[4270]=",ExpressionUUID->"54d2229d-751d-5a49-9755-66a3a87d1278"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9: dim ker f1 is 0 off the locus and 2 on it\>\"", ",", "\n", 
   "       ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"kernelBasis", "[", "f1Ex", "]"}], "[", "\"\<Dimension\>\"", 
      "]"}], " ", "===", " ", "0"}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{
      RowBox[{"kernelBasis", "[", 
       RowBox[{"f1Ex", " ", "/.", " ", 
        RowBox[{"be", " ", "->", " ", 
         RowBox[{"-", 
          RowBox[{"al", "^", "2"}]}]}]}], "]"}], "[", "\"\<Dimension\>\"", 
      "]"}], " ", "===", " ", "2"}]}]}], "]"}]], "Code",
 CellLabel->
  "In[4271]:=",ExpressionUUID->"6dbc5d5a-9c66-bf41-a9b3-ec6d5616222c"],

Cell[BoxData[
 StyleBox["\<\"9: dim ker f1 is 0 off the locus and 2 on it: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641865609703`*^9, 3.9964931230771065`*^9},
 CellLabel->
  "Out[4271]=",ExpressionUUID->"6f6d48e0-e7d1-634b-8446-78a07e908664"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["9.1 The dynamical content",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.996488842174204*^9}, {3.9964888966233635`*^9, 3.996488898376211*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection91",ExpressionUUID->"4fec6e2a-485d-964e-961b-45824b2a2c34"],

Cell[TextData[{
 "Manuscript Prop. 13.6. The equations of motion are ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], 
         OverscriptBox["\[Xi]", "."], "\[LongEqual]", "\[Del]", 
         StyleBox["V", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$f^{(0)}\\dot{\\xi}=\\nabla V$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "395af93a-6ba8-ef4b-917c-b49d4318a55b"],
 ". The reduction below is performed without dividing by any parameter: the \
constraint is used as an algebraic rewriting rather than solved for a \
particular variable, so neither ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Alpha]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\alpha$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e0f9eed2-8428-344c-8c7e-170e1e22d3bf"],
 " nor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\beta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "40492a20-355b-b849-83c0-22290ae12596"],
 " is introduced into a denominator."
}], "Text",
 CellChangeTimes->{{3.996491956154711*^9, 
  3.99649197519055*^9}},ExpressionUUID->"e7b4d97b-25b2-f24a-98fc-\
dda1cfbbe2a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", "du", "]"}], ";"}], "\n"}], "\n", 
 RowBox[{"eomEx", " ", "=", " ", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"f0Ex", " ", ".", " ", "dxiEx"}], " ", "==", " ", 
    RowBox[{"gradient", "[", 
     RowBox[{"VEx", ",", " ", "xiEx"}], "]"}]}], "]"}]}]}], "Code",
 CellLabel->
  "In[4272]:=",ExpressionUUID->"c843b3e0-146a-eb4a-8a2d-5bc3cc506ab5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "dp1v"}], "+", 
     RowBox[{"al", " ", "dq2v"}]}], "\[Equal]", 
    RowBox[{"be", " ", 
     RowBox[{"(", 
      RowBox[{"q1", "-", "q2"}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "al"}], " ", "dq1v"}], "\[Equal]", 
    RowBox[{
     RowBox[{"-", "be"}], " ", 
     RowBox[{"(", 
      RowBox[{"q1", "-", "q2"}], ")"}]}]}], ",", 
   RowBox[{"dq1v", "\[Equal]", "pq1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9964641865799713`*^9, 3.996493123093113*^9},
 CellLabel->
  "Out[4273]=",ExpressionUUID->"995ab3c7-e69a-1942-85f8-c95978c31e9f"]
}, Open  ]],

Cell["\<\
Row three gives qdot1 = p1. Row two then states alpha p1 = beta (q1 - q2), \
which is the constraint Omega = 0 already found above.\
\>", "Text",ExpressionUUID->"b86a4339-e4f1-904f-889c-e24676282579"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dq1Val", " ", "=", " ", "pq1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"constraintEx", " ", "=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"al", " ", "dq1Val"}], " ", "-", " ", 
      RowBox[{"be", " ", 
       RowBox[{"(", 
        RowBox[{"q1", " ", "-", " ", "q2"}], ")"}]}]}], "]"}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: row three gives qdot1 = p1\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"eqResidual", "[", 
      RowBox[{"eomEx", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], " ", "-", " ", 
     RowBox[{"(", 
      RowBox[{"dq1v", " ", "-", " ", "pq1"}], ")"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: row two reproduces the constraint Omega\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"eqResidual", "[", 
        RowBox[{"eomEx", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"dq1v", " ", "->", " ", "dq1Val"}]}], "]"}], " ", "+", " ", 
     "constraintEx"}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: that constraint is Omega\>\"", ",", " ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"constraintEx", " ", "-", " ", "OmEx"}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4274]:=",ExpressionUUID->"04c3871d-731b-fd42-bccb-b543bbf7dfc7"],

Cell[BoxData[
 StyleBox["\<\"9.1: row three gives qdot1 = p1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186599972*^9, 3.9964931231116104`*^9},
 CellLabel->
  "Out[4276]=",ExpressionUUID->"d7708e9d-dc26-5444-8bef-c2ca8bdddf08"],

Cell[BoxData[
 StyleBox["\<\"9.1: row two reproduces the constraint Omega: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186599972*^9, 3.9964931231126137`*^9},
 CellLabel->
  "Out[4277]=",ExpressionUUID->"7f98b0e2-a869-fd42-bb66-0e1e9f30e4f8"],

Cell[BoxData[
 StyleBox["\<\"9.1: that constraint is Omega: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186599972*^9, 3.9964931231146107`*^9},
 CellLabel->
  "Out[4278]=",ExpressionUUID->"98d3ed0e-18c4-ce44-a65e-21d70d23ea2f"]
}, Open  ]],

Cell[TextData[{
 "Row one gives ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        OverscriptBox[
         StyleBox["p", "TI"], "."], "1"], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\dot{p}_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c91d0d46-8b9b-3342-b9dc-c16f17963d28"],
 " in terms of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        OverscriptBox[
         StyleBox["q", "TI"], "."], "2"], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\dot{q}_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e7ae3c26-6177-6048-9afc-12304496f430"],
 ". Introducing ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["u", "TI"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["q", "TI"], "1"], "-", 
         SubscriptBox[
          StyleBox["q", "TI"], "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$u=q_1-q_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "70e3fb8e-9ec5-1b4e-b527-5ceb3a118d3e"],
 ", so that ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          OverscriptBox[
           StyleBox["q", "TI"], "."], "2"], "\[LongEqual]", 
         SubscriptBox[
          OverscriptBox[
           StyleBox["q", "TI"], "."], "1"], "-", 
         OverscriptBox[
          StyleBox["u", "TI"], "."]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\dot{q}_2=\\dot{q}_1-\\dot{u}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "507f50e5-791b-5a4d-ac22-1dd12a04378b"],
 ", and using the constraint by subtraction rather than solving it for any \
variable, one obtains ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          OverscriptBox[
           StyleBox["p", "TI"], "."], "1"], "\[LongEqual]", "-", "\[Alpha]", 
         OverscriptBox[
          StyleBox["u", "TI"], "."]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\dot{p}_1=-\\alpha\\dot{u}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e62654f9-da01-254c-b095-fe68f0b76ae6"],
 " on the constraint surface."
}], "Text",
 CellChangeTimes->{{3.996492002004677*^9, 
  3.9964920361540356`*^9}},ExpressionUUID->"d7302c83-3fac-ef43-b88a-\
48b3f3ff18e8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dp1Val", "     ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"al", " ", "dq2v"}], " ", "-", " ", 
     RowBox[{"be", " ", 
      RowBox[{"(", 
       RowBox[{"q1", " ", "-", " ", "q2"}], ")"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1Reduced", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"dp1Val", " ", "/.", " ", 
     RowBox[{"dq2v", " ", "->", " ", 
      RowBox[{"dq1Val", " ", "-", " ", "du"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"dp1OnShell", " ", "=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{"dp1Reduced", " ", "-", " ", "constraintEx"}], "]"}]}]}], "Code",
 CellLabel->
  "In[4279]:=",ExpressionUUID->"01fdd6b4-0937-fb4c-a9a5-e36958af98ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "al"}], " ", "du"}]], "Output",
 CellChangeTimes->{3.9964641866235123`*^9, 3.9964931231196117`*^9},
 CellLabel->
  "Out[4281]=",ExpressionUUID->"325adfa0-9874-2344-b2e4-0c1f5ba95592"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: row one gives pdot1 = alpha qdot2 - beta u\>\"", ",", 
   "\n", "       ", 
   RowBox[{
    RowBox[{"zeroQ", "[", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"eqResidual", "[", 
        RowBox[{"eomEx", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"dp1v", " ", "->", " ", "dp1Val"}]}], "]"}], "]"}], " ", "&&", 
    "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"eomEx", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", " ", "dp1v"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", " ", "1", ",", " ", "2"}], "]"}], "]"}], " ", "-", 
      " ", "dp1Val"}], "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: on the constraint surface pdot1 = -alpha udot\>\"", ",", 
   "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"dp1OnShell", " ", "+", " ", 
     RowBox[{"al", " ", "du"}]}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4282]:=",ExpressionUUID->"eed19811-dd2e-374e-bb36-9ba5fb27c1af"],

Cell[BoxData[
 StyleBox["\<\"9.1: row one gives pdot1 = alpha qdot2 - beta u: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186642521*^9, 3.9964931231376095`*^9},
 CellLabel->
  "Out[4282]=",ExpressionUUID->"2ec45747-2f32-9c45-96e2-c9ac63ad61ab"],

Cell[BoxData[
 StyleBox["\<\"9.1: on the constraint surface pdot1 = -alpha udot: verified\"\
\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186642521*^9, 3.9964931231396103`*^9},
 CellLabel->
  "Out[4283]=",ExpressionUUID->"3f7c2455-e3bc-824a-84db-7bb5a49e722a"]
}, Open  ]],

Cell[TextData[{
 "Differentiating the constraint gives ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", 
         SubscriptBox[
          OverscriptBox[
           StyleBox["p", "TI"], "."], "1"], "-", "\[Beta]", 
         OverscriptBox[
          StyleBox["u", "TI"], "."], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\alpha\\dot{p}_1-\\beta\\dot{u}=0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8676ba10-22c7-a84e-9ebe-534d8126c137"],
 ". Substituting the previous relation yields the key equation of manuscript \
Eq. (13.8). The factor ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[Alpha]", "2"], "+", "\[Beta]"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\alpha^2+\\beta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8fe99ea4-e6e5-6b48-9065-59773ab7c7be"],
 " is retained explicitly, so that its vanishing defines a parameter stratum \
rather than being cancelled."
}], "Text",
 CellChangeTimes->{{3.996492066025854*^9, 
  3.996492079843239*^9}},ExpressionUUID->"c1368489-992b-8e47-8016-\
506c2f8b52a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"keyEx", " ", "=", " ", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"al", " ", "dp1OnShell"}], " ", "-", " ", 
    RowBox[{"be", " ", "du"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4284]:=",ExpressionUUID->"b7ccf23b-e82b-b64a-8ae9-ef0e7359a174"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["al", "2"]}], " ", "du"}], "-", 
  RowBox[{"be", " ", "du"}]}]], "Output",
 CellChangeTimes->{3.9964641866620636`*^9, 3.9964931231566143`*^9},
 CellLabel->
  "Out[4284]=",ExpressionUUID->"50ab8ace-109f-c049-910d-38c1ab6c2f11"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9.1: key relation is -(alpha^2 + beta) udot = 0\>\"", ",", 
    "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"keyEx", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], ")"}], " ", 
       "du"}]}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"stratEx", " ", "=", " ", 
  RowBox[{"stratifyRelation", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], ")"}], " ", "du"}], ",",
     " ", 
    RowBox[{"{", 
     RowBox[{"al", ",", " ", "be"}], "}"}], ",", " ", 
    RowBox[{"{", "du", "}"}]}], "]"}]}]}], "Code",
 CellLabel->
  "In[4285]:=",ExpressionUUID->"ef7322fa-a37f-1946-bc82-f888a284f58f"],

Cell[BoxData[
 StyleBox["\<\"9.1: key relation is -(alpha^2 + beta) udot = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186668068*^9, 3.9964931231736126`*^9},
 CellLabel->
  "Out[4285]=",ExpressionUUID->"8d34970e-c3a7-6142-bdc6-598f45a4da8b"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"ParametricFactor\"\>", "\[Rule]", 
    RowBox[{
     SuperscriptBox["al", "2"], "+", "be"}]}], ",", 
   RowBox[{"\<\"StateFactor\"\>", "\[Rule]", "du"}], ",", 
   RowBox[{"\<\"Unclassified\"\>", "\[Rule]", 
    RowBox[{"{", "}"}]}], ",", 
   RowBox[{"\<\"RegularBranch\"\>", "\[Rule]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["al", "2"], "+", "be"}], "\[NotEqual]", "0"}]}], ",", 
   RowBox[{"\<\"VanishingBranch\"\>", "\[Rule]", 
    RowBox[{"be", "\[Equal]", 
     RowBox[{"-", 
      SuperscriptBox["al", "2"]}]}]}], ",", 
   RowBox[{"\<\"OnRegularBranch\"\>", "\[Rule]", 
    RowBox[{"du", "\[Equal]", "0"}]}], ",", 
   RowBox[{"\<\"OnVanishingBranch\"\>", "\[Rule]", "0"}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.996464186668068*^9, 3.9964931231756134`*^9},
 CellLabel->
  "Out[4286]=",ExpressionUUID->"2f94b20a-b017-d740-bad1-bd855a0026ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: the parametric factor is alpha^2 + beta\>\"", ",", "\n", 
   "       ", 
   RowBox[{
    RowBox[{"FreeQ", "[", 
     RowBox[{
      RowBox[{"stratEx", "[", "\"\<ParametricFactor\>\"", "]"}], ",", " ", 
      "du"}], "]"}], " ", "&&", "\n", "       ", 
    RowBox[{
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stratEx", "[", "\"\<ParametricFactor\>\"", "]"}], " ", "==", 
        " ", "0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"al", ",", " ", "be"}], "}"}]}], "]"}], " ", "===", "\n", 
     "         ", 
     RowBox[{"Reduce", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], " ", "==", " ", 
        "0"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"al", ",", " ", "be"}], "}"}]}], "]"}]}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: on alpha^2 + beta != 0 the relation forces udot = 0\>\"", 
   ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"stratEx", "[", "\"\<StateFactor\>\"", "]"}], " ", "-", " ", 
     "du"}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.1: on alpha^2 + beta = 0 the relation is an identity\>\"", ",",
    "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], ")"}], " ", "du"}], 
     " ", "/.", " ", 
     RowBox[{"be", " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"al", "^", "2"}]}]}]}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4287]:=",ExpressionUUID->"2f00798f-1049-8043-b0d1-99df5c5598f9"],

Cell[BoxData[
 StyleBox["\<\"9.1: the parametric factor is alpha^2 + beta: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186706066*^9, 3.996493123193659*^9},
 CellLabel->
  "Out[4287]=",ExpressionUUID->"2d1e41bb-c56f-d346-be28-3425b94d8e82"],

Cell[BoxData[
 StyleBox["\<\"9.1: on alpha^2 + beta != 0 the relation forces udot = 0: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186706066*^9, 3.9964931231956596`*^9},
 CellLabel->
  "Out[4288]=",ExpressionUUID->"44f42846-a5d4-7845-8090-ca34932f7a94"],

Cell[BoxData[
 StyleBox["\<\"9.1: on alpha^2 + beta = 0 the relation is an identity: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186706066*^9, 3.996493123196659*^9},
 CellLabel->
  "Out[4289]=",ExpressionUUID->"4e7c41d4-a915-cf45-aa30-06a501a15f4a"]
}, Open  ]],

Cell[TextData[{
 "Off the locus, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["u", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$u$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eadf2d7c-bed3-504b-ab5e-b03e00159dbd"],
 " is constant, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["p", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$p_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "bb623833-3f98-a14a-9d4f-bca23a654284"],
 " is fixed by the constraint, and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["q", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "$q_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "24547370-bd5d-2d47-aa64-f0ec42d14415"],
 " is affine in ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["t", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$t$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "83cd6354-b6a2-1f41-8279-57e65f27ad9b"],
 "; the general solution therefore contains no arbitrary function of time. On \
the locus, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["u", "TI"], "."], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\dot{u}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "99383b98-9b63-0548-bc24-66502a7b4562"],
 " is unconstrained, so ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "2"], "(", 
         StyleBox["t", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$q_2(t)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3527b78b-5a6d-924a-affa-49fc04f07e40"],
 " may be prescribed freely; the general solution consequently contains \
exactly one arbitrary function of time. This is a transition in dynamical \
indeterminacy, established directly from the integrated equations of motion \
rather than inferred from a determinant, and it is not an equilibrium \
bifurcation."
}], "Text",
 CellChangeTimes->{{3.9964921113389683`*^9, 
  3.99649213865897*^9}},ExpressionUUID->"b28fb07a-2890-d941-9f0e-\
12744f5ddc98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["9.2 The same transition from the bordered kernel",
 FontColor->RGBColor[
  0.34509803921568627`, 0.34509803921568627`, 
   0.34509803921568627`]]], "Subsection",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->GrayLevel[0.6],
 CellChangeTimes->{{3.9841421117238617`*^9, 3.984142129430298*^9}, {
   3.984142199655079*^9, 3.9841422007397537`*^9}, {3.9841453974382157`*^9, 
   3.9841453977742424`*^9}, {3.9841494178375587`*^9, 
   3.9841495269147854`*^9}, {3.9841502888344555`*^9, 
   3.9841503190100784`*^9}, {3.9841510406517224`*^9, 3.984151101425989*^9}, {
   3.9841517764789257`*^9, 3.9841517857746983`*^9}, {3.9841519236147175`*^9, 
   3.9841519652167645`*^9}, {3.9841543386518807`*^9, 3.9841544185886*^9}, {
   3.984154448800848*^9, 3.984154534042675*^9}, {3.9841584703994503`*^9, 
   3.984158619380945*^9}, 3.9841591761998405`*^9, {3.984159206330288*^9, 
   3.984159269717348*^9}, {3.984159379141897*^9, 3.984159476324873*^9}, {
   3.9841595066015134`*^9, 3.9841596300098534`*^9}, {3.9964884945846233`*^9, 
   3.9964884951796837`*^9}, {3.9964885768377113`*^9, 3.996488650922289*^9}, {
   3.996488690195223*^9, 3.9964887292377625`*^9}, {3.9964887694908504`*^9, 
   3.996488842174204*^9}, {3.9964888966233635`*^9, 3.996488925312729*^9}},
 Background->GrayLevel[0.96],
 CellTags->
  "subsection92",ExpressionUUID->"39ad2418-a756-9b41-a04b-d5415b9b7bde"],

Cell[TextData[{
 "Manuscript Eqs. (13.10) to (13.12). On the locus ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", "-", 
         SuperscriptBox["\[Alpha]", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\beta=-\\alpha^2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "2a97e3c6-b472-904d-80b0-27de28aa3d0b"],
 ", the chain link is solved explicitly, and the decisive contraction is \
factorized without cancelling either factor, so that the parameter-dependent \
strata remain visible."
}], "Text",
 CellChangeTimes->{{3.9964921753636036`*^9, 
  3.9964921801938553`*^9}},ExpressionUUID->"c6aafa2c-d684-cb4d-8468-\
d2ef0f83001f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"uu1", ",", " ", "uu2", ",", " ", "uu3"}], "]"}], ";"}], "\n"}], "\n", 
 RowBox[{"linkEx", " ", "=", " ", 
  RowBox[{"chainLink", "[", 
   RowBox[{
    RowBox[{"f0Ex", " ", "/.", " ", 
     RowBox[{"be", " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"al", "^", "2"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", "BEx", "]"}], " ", "/.", " ", 
     RowBox[{"be", " ", "->", " ", 
      RowBox[{"-", 
       RowBox[{"al", "^", "2"}]}]}]}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"uu1", ",", " ", "uu2", ",", " ", "uu3"}], "}"}]}], 
   "]"}]}]}], "Code",
 CellLabel->
  "In[4290]:=",ExpressionUUID->"88621826-4998-a747-8143-dac40b9338af"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"Solvable\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"Solutions\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uu1", "\[Rule]", "al"}], ",", 
       RowBox[{"uu3", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["al", "2"]}], "+", 
         RowBox[{"al", " ", "uu2"}]}]}]}], "}"}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9964641867160664`*^9, 3.9964931232031727`*^9},
 CellLabel->
  "Out[4291]=",ExpressionUUID->"45eab047-a038-0d48-948f-544e533d8fa2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u0genEx", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"uu1", ",", " ", "uu2", ",", " ", "uu3"}], "}"}], " ", "/.", " ", 
    RowBox[{"First", "[", 
     RowBox[{"linkEx", "[", "\"\<Solutions\>\"", "]"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"phiEx", " ", "=", " ", 
  RowBox[{"Factor", "[", 
   RowBox[{"Expand", "[", 
    RowBox[{"u0genEx", " ", ".", " ", 
     RowBox[{"gradient", "[", 
      RowBox[{
       RowBox[{"VEx", " ", "/.", " ", 
        RowBox[{"be", " ", "->", " ", 
         RowBox[{"-", 
          RowBox[{"al", "^", "2"}]}]}]}], ",", " ", "xiEx"}], "]"}]}], "]"}], 
   "]"}]}]}], "Code",
 CellLabel->
  "In[4292]:=",ExpressionUUID->"8e8ad43c-45ec-0641-a099-33a343915a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "al"}], " ", 
  RowBox[{"(", 
   RowBox[{"pq1", "+", 
    RowBox[{"al", " ", "q1"}], "-", 
    RowBox[{"al", " ", "q2"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"al", "-", "uu2"}], ")"}]}]], "Output",
 CellChangeTimes->{3.9964641867340927`*^9, 3.9964931232191753`*^9},
 CellLabel->
  "Out[4293]=",ExpressionUUID->"8f48efd3-60ae-534d-9bb1-d0c98f0adc0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the chain link is solvable on the locus\>\"", ",", " ", 
   RowBox[{"linkEx", "[", "\"\<Solvable\>\"", "]"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"assert", "[", 
   RowBox[{"\"\<9.2: the contraction factorizes as alpha (u2 - \
alpha)(alpha(q1-q2)+p1)\>\"", ",", "\n", "       ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{"phiEx", " ", "-", " ", 
      RowBox[{"al", " ", 
       RowBox[{"(", 
        RowBox[{"uu2", " ", "-", " ", "al"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"al", " ", 
          RowBox[{"(", 
           RowBox[{"q1", " ", "-", " ", "q2"}], ")"}]}], " ", "+", " ", 
         "pq1"}], ")"}]}]}], "]"}]}], "]"}], "\n"}], "\n", 
 RowBox[{"u0Ex", " ", "=", " ", 
  RowBox[{
   RowBox[{"u0genEx", " ", "/.", " ", 
    RowBox[{"uu2", " ", "->", " ", "al"}]}], " ", "//", " ", 
   "Simplify"}]}]}], "Code",
 CellLabel->
  "In[4294]:=",ExpressionUUID->"295e67de-63d3-1845-a1a8-72e8a62af5da"],

Cell[BoxData[
 StyleBox["\<\"9.2: the chain link is solvable on the locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186751936*^9, 3.996493123237156*^9},
 CellLabel->
  "Out[4294]=",ExpressionUUID->"94b4da76-a275-544e-a76f-4df5e90e6c01"],

Cell[BoxData[
 StyleBox["\<\"9.2: the contraction factorizes as alpha (u2 - \
alpha)(alpha(q1-q2)+p1): verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186751936*^9, 3.9964931232391567`*^9},
 CellLabel->
  "Out[4295]=",ExpressionUUID->"ac3b8057-f093-7b4f-a6c2-42aa5459d535"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"al", ",", "al", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.996464186751936*^9, 3.9964931232411575`*^9},
 CellLabel->
  "Out[4296]=",ExpressionUUID->"8b95d96f-c7c9-9e45-a761-8c0c4b37aad1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the choice u2 = alpha gives u0 = (alpha, alpha, 0)\>\"", ",",
    "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"u0Ex", " ", "-", " ", 
      RowBox[{"{", 
       RowBox[{"al", ",", " ", "al", ",", " ", "0"}], "}"}]}], ",", " ", 
     RowBox[{"al", " ", "!=", " ", "0"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the contraction then vanishes\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"phiEx", " ", "/.", " ", 
     RowBox[{"uu2", " ", "->", " ", "al"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: B^T u0 = 0, so (u0, -1) lies in ker f1\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Flatten", "[", "BEx", "]"}], " ", "/.", " ", 
       RowBox[{"be", " ", "->", " ", 
        RowBox[{"-", 
         RowBox[{"al", "^", "2"}]}]}]}], ")"}], " ", ".", " ", 
     RowBox[{"{", 
      RowBox[{"al", ",", " ", "al", ",", " ", "0"}], "}"}]}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: (u0, -1) annihilated by f1 on the locus\>\"", ",", "\n", 
   "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f1Ex", " ", "/.", " ", 
       RowBox[{"be", " ", "->", " ", 
        RowBox[{"-", 
         RowBox[{"al", "^", "2"}]}]}]}], ")"}], " ", ".", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"al", ",", " ", "al", ",", " ", "0"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4297]:=",ExpressionUUID->"f00d8419-df21-7f4b-b764-b8246c0fa3de"],

Cell[BoxData[
 StyleBox["\<\"9.2: the choice u2 = alpha gives u0 = (alpha, alpha, 0): \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418676342*^9, 3.996493123247156*^9},
 CellLabel->
  "Out[4297]=",ExpressionUUID->"5ba490dc-b0a4-4b43-9cde-69807f768bbc"],

Cell[BoxData[
 StyleBox["\<\"9.2: the contraction then vanishes: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418676342*^9, 3.996493123250288*^9},
 CellLabel->
  "Out[4298]=",ExpressionUUID->"6a769e91-faa6-f949-ba86-7a82ebc42567"],

Cell[BoxData[
 StyleBox["\<\"9.2: B^T u0 = 0, so (u0, -1) lies in ker f1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418676342*^9, 3.996493123252289*^9},
 CellLabel->
  "Out[4299]=",ExpressionUUID->"85941990-057e-4c48-89a6-88c4cbff0619"],

Cell[BoxData[
 StyleBox["\<\"9.2: (u0, -1) annihilated by f1 on the locus: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418676342*^9, 3.9964931232542877`*^9},
 CellLabel->
  "Out[4300]=",ExpressionUUID->"7af3cc40-b235-a440-9cfe-08f2f2888cbd"]
}, Open  ]],

Cell[TextData[{
 "The Gauge direction is the simultaneous translation ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Delta]", 
         SubscriptBox[
          StyleBox["q", "TI"], "1"], "\[LongEqual]", "\[Delta]", 
         SubscriptBox[
          StyleBox["q", "TI"], "2"], "\[LongEqual]", "\[Alpha]\[Rho]", 
         RowBox[{"(", 
           StyleBox["t", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\delta q_1=\\delta q_2=\\alpha\\rho(t)$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9aef991e-27c9-644c-b68e-3622429e7302"],
 ", which is precisely the arbitrary function of time exhibited in Section \
9.1."
}], "Text",
 CellChangeTimes->{{3.9964922156675167`*^9, 
  3.9964922216380215`*^9}},ExpressionUUID->"a2926a3a-923b-5e44-a0a5-\
8eb41b971c8f"],

Cell[TextData[{
 "The representative just obtained is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["u", "TI"], "0"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"\[Alpha]", ",", "\[Alpha]", ",", "0"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$u_0=(\\alpha,\\alpha,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b6d255ed-77e6-c54e-8420-7c5a8057f80a"],
 ", which vanishes at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\alpha=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7e1b596c-0c0f-e445-bbf3-6c4428182ad2"],
 ". Although the point ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\alpha=\\beta=0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15c8b802-2320-0244-84fa-d0bba88bfb6f"],
 " lies on the same locus ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", "-", 
         SuperscriptBox["\[Alpha]", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\beta=-\\alpha^2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3821c3d0-4632-2a46-94c8-4d3d0ad50108"],
 ", the structure there cannot be inferred by continuity: the chosen \
representative degenerates, and the hypothesis ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]\[NotEqual]", "0"}], TraditionalForm], "errors" -> {},
      "input" -> "$\\alpha\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "c189f640-c806-604b-93ca-21bb3074e03f"],
 " in Proposition 13.6 of the manuscript excludes this point. The relevant \
objects must therefore be recomputed independently at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\alpha=\\beta=0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "51cd359e-bcf6-4c44-a007-943fd47ea27c"],
 ", rather than obtained by specializing the generic construction."
}], "Text",
 CellChangeTimes->{{3.9964922522871265`*^9, 
  3.996492296968893*^9}},ExpressionUUID->"003d891d-0019-b040-8434-\
dfef2d371006"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"subPt", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"al", " ", "->", " ", "0"}], ",", " ", 
      RowBox[{"be", " ", "->", " ", "0"}]}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"f0Pt", " ", "=", " ", 
   RowBox[{"f0Ex", " ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"NPt", "  ", "=", " ", 
   RowBox[{"NEx", "  ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"VPt", "  ", "=", " ", 
   RowBox[{"VEx", "  ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"OmPt", " ", "=", " ", 
   RowBox[{"Expand", "[", 
    RowBox[{"OmEx", " ", "/.", " ", "subPt"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"BPt", "  ", "=", " ", 
   RowBox[{"BEx", "  ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"GamPt", " ", "=", " ", 
   RowBox[{"GamEx", " ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f1Pt", " ", "=", " ", 
   RowBox[{"f1Ex", " ", "/.", " ", "subPt"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"kerPt", " ", "=", " ", 
    RowBox[{"kernelBasis", "[", "f1Pt", "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"MatrixForm", "[", "f0Pt", "]"}], ",", " ", 
   RowBox[{"NPt", " ", "//", " ", "Transpose"}], ",", " ", "OmPt", ",", " ", 
   RowBox[{"Flatten", "[", "BPt", "]"}], ",", "\n", " ", 
   RowBox[{"MatrixForm", "[", "f1Pt", "]"}], ",", " ", 
   RowBox[{"kerPt", "[", "\"\<Basis\>\"", "]"}]}], "}"}]}], "Code",
 CellLabel->
  "In[4301]:=",ExpressionUUID->"89bbd084-4ffc-f645-8695-6d6facb4300b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0"},
       {"1", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0"}], "}"}], "}"}], ",", "0", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.996464186788416*^9, 3.996493123271288*^9},
 CellLabel->
  "Out[4310]=",ExpressionUUID->"35ff5c38-716e-b147-adc0-e9373f5e37b3"]
}, Open  ]],

Cell[TextData[{
 "What the recomputation shows. At ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\alpha=\\beta=0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7ff0b663-6a2f-144b-ba31-80254cd257d3"],
 ", the frame ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["N", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "\[Alpha]"}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> "$N=(0,1,\\alpha)$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "549df3ce-b2e7-9747-9602-65b3d8f1cb93"],
 " becomes ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$(0,1,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "a9b9b27b-0de6-dd4e-a474-f2f58d5a0026"],
 ", which remains nonzero and still spans ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e6dd428a-b122-e643-bd38-3b7336496bfa"],
 ". However, the generated constraint collapses to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalOmega]", "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\Omega=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1eb26494-aca5-6b43-872e-2900f517bbcd"],
 " identically, so ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["B", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$B=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f2200e39-343a-2a42-86c0-b5fca9b14e1a"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"rank", 
         StyleBox["B", "TI"], "\[LongEqual]", "0", "<", 
         StyleBox["k", "TI"], "\[LongEqual]", "1"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\text{rank}B=0<k=1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "eced02dc-4710-0c4d-af42-fece4ece439a"],
 ". The bordering is therefore reducible at this single point: hypothesis H2 \
of the manuscript, which requires irreducibility of the constraints, fails \
here. By the reducibility proposition of the manuscript, the multiplier \
direction ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1"}], ")"}], TraditionalForm],
      "errors" -> {}, "input" -> "$(0,0,0,1)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e391498a-4f9a-0347-9401-7255578ab7c3"],
 " belongs to ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "1", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker f^{(1)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4cfffe23-dd39-1946-b1f3-0a5e7a9103f3"],
 " and has identically vanishing contraction, so it is a spurious mode with \
no dynamical content.\n\nThe kernel nevertheless retains dimension two, in \
agreement with the value found on the surrounding locus, but its basis is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"{", 
         RowBox[{
           RowBox[{"(", 
             RowBox[{"0", ",", "1", ",", "0 ", "| ", "0"}], ")"}], ",", 
           RowBox[{"(", 
             RowBox[{"0", ",", "0", ",", "0 ", "| ", "1"}], ")"}]}], "}"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\{(0,1,0\\,|\\,0),(0,0,0\\,|\\,1)\\}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "87ab1ab1-2701-e54d-b56e-5ca65d4ed9f3"],
 ". There is no kernel element whose physical block provides a nontrivial \
chain link: the first chain equation is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], 
         SubscriptBox[
          StyleBox["u", "TI"], "0"], "\[LongEqual]", "\[Del]", 
         "\[CapitalOmega]", "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$f^{(0)}u_0=\\nabla\\Omega=0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "4f3b81ca-d867-7746-94e9-133d8ebbd6f2"],
 ", and therefore every element of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "1e1b5e91-77c3-054c-9a89-890814ef9870"],
 " solves it. The representative inherited from the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]\[NotEqual]", "0"}], TraditionalForm], "errors" -> {},
      "input" -> "$\\alpha\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e3d53fe8-1971-e040-8f33-87c772b75055"],
 " stratum is consequently ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["u", "TI"], "0"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$u_0=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "ffd3ffde-576b-5b41-98ba-813348f66bd4"],
 " and carries no physical chain information."
}], "Text",
 CellChangeTimes->{{3.9964923543055153`*^9, 
  3.996492457323942*^9}},ExpressionUUID->"e3b16631-f56e-494a-882c-\
b41d7ed8c1e5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: at alpha = beta = 0 the constraint vanishes identically\>\
\"", ",", " ", 
   RowBox[{"zeroQ", "[", "OmPt", "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: at alpha = beta = 0 the bordering is reducible, rank B < \
k\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"rankOf", "[", "BPt", "]"}], " ", "===", " ", "0"}], " ", "&&", 
    " ", 
    RowBox[{
     RowBox[{"rankOf", "[", "BPt", "]"}], " ", "<", " ", 
     RowBox[{"Last", "[", 
      RowBox[{"Dimensions", "[", "BPt", "]"}], "]"}]}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: off the point the constraint does not vanish, so the mode \
there is weak\>\"", ",", "\n", "       ", 
   RowBox[{"!", " ", 
    RowBox[{"zeroQ", "[", 
     RowBox[{
      RowBox[{"OmEx", " ", "/.", " ", 
       RowBox[{"be", " ", "->", " ", 
        RowBox[{"-", 
         RowBox[{"al", "^", "2"}]}]}]}], ",", " ", 
      RowBox[{"al", " ", "!=", " ", "0"}]}], "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the representative inherited from alpha != 0 degenerates \
to the zero vector\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"u0Ex", " ", "/.", " ", "subPt"}], "]"}]}], "]"}]}], "Code",
 CellLabel->
  "In[4311]:=",ExpressionUUID->"4c020df7-ec96-ed40-9d09-bcbc9c1458b7"],

Cell[BoxData[
 StyleBox["\<\"9.2: at alpha = beta = 0 the constraint vanishes identically: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186796417*^9, 3.9964931232772903`*^9},
 CellLabel->
  "Out[4311]=",ExpressionUUID->"d7f18b52-a3cc-2140-9e72-17ca5dd6dc60"],

Cell[BoxData[
 StyleBox["\<\"9.2: at alpha = beta = 0 the bordering is reducible, rank B < \
k: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186796417*^9, 3.9964931232793064`*^9},
 CellLabel->
  "Out[4312]=",ExpressionUUID->"3fc045b9-9482-a546-95c7-25ab3834ef5a"],

Cell[BoxData[
 StyleBox["\<\"9.2: off the point the constraint does not vanish, so the mode \
there is weak: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186796417*^9, 3.996493123281288*^9},
 CellLabel->
  "Out[4313]=",ExpressionUUID->"3e7ae800-9f4d-ef42-9b67-3b953ba0a5e0"],

Cell[BoxData[
 StyleBox["\<\"9.2: the representative inherited from alpha != 0 degenerates \
to the zero vector: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186796417*^9, 3.996493123283287*^9},
 CellLabel->
  "Out[4314]=",ExpressionUUID->"30f98b2b-e432-ab45-9eee-64310c89dab9"]
}, Open  ]],

Cell[TextData[{
 "A zero vector cannot represent a generator, so the representative must be \
chosen directly from ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "1", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker f^{(1)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "15bc07df-dd5d-554c-8446-a61cb2e8cf80"],
 " at the singular point. The admissible physical direction is ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["v", "TI"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> "$v=(0,1,0)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "f3ebfd03-4257-084e-b52e-0ddb07ce2701"],
 ", which satisfies the strong gauge criterion: ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]], 
         StyleBox["v", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$f^{(0)}v=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "e3450166-cdec-8648-99c3-2b7edb6bd71b"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["v", "TI"], "\[CenterDot]", "\[Del]", 
         StyleBox["V", "TI"], "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$v\\cdot\\nabla V=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "558f8b74-4877-fb4a-be45-02a03d5d0825"],
 " pointwise. Hence ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Delta]", 
         SubscriptBox[
          StyleBox["q", "TI"], "2"], "\[LongEqual]", "\[Epsilon]", 
         RowBox[{"(", 
           StyleBox["t", "TI"], ")"}]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\delta q_2=\\varepsilon(t)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "b84c7a40-fd56-9b42-a18f-6a879ca9305d"],
 " is an exact symmetry by itself, without requiring a chain construction. \
The mechanism at this point is therefore a one-step strong gauge direction, \
whereas on the remainder of the locus it is realized through a two-step \
chain. The functional indeterminacy is nevertheless one in both cases."
}], "Text",
 CellChangeTimes->{{3.9964924912440357`*^9, 
  3.9964925199422855`*^9}},ExpressionUUID->"c1f750b5-2477-c14b-83a9-\
5df144ac8991"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"vPt", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "1", ",", " ", "0"}], "}"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the proposed generator at alpha = beta = 0 is not the \
zero vector\>\"", ",", "\n", "       ", 
   RowBox[{"!", " ", 
    RowBox[{"zeroQ", "[", "vPt", "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the proposed generator lies in ker f1, with vanishing \
multiplier block\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"f1Pt", " ", ".", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"vPt", ",", " ", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: it also lies in ker f1 with multiplier -1, the multiplier \
being unconstrained since B = 0\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"f1Pt", " ", ".", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"vPt", ",", " ", 
       RowBox[{"{", 
        RowBox[{"-", "1"}], "}"}]}], "]"}]}], "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the proposed generator is a strong gauge direction\>\"", ",",
    "\n", "       ", 
   RowBox[{"strongGaugeQ", "[", 
    RowBox[{"vPt", ",", " ", "f0Pt", ",", " ", "VPt", ",", " ", "xiEx"}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: its contraction vanishes, so the chain condition closes \
on it\>\"", ",", "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"contraction", "[", 
     RowBox[{"vPt", ",", " ", "VPt", ",", " ", "xiEx"}], "]"}], "]"}]}], 
  "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the spurious multiplier mode also lies in ker f1\>\"", ",",
    "\n", "       ", 
   RowBox[{"zeroQ", "[", 
    RowBox[{"f1Pt", " ", ".", " ", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", "0", ",", " ", "0", ",", " ", "1"}], "}"}]}], 
    "]"}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: dim ker f1 = 2 at the point, and the declared basis is \
annihilated and independent\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{
     RowBox[{"kerPt", "[", "\"\<Dimension\>\"", "]"}], " ", "===", " ", "2"}],
     " ", "&&", " ", 
    RowBox[{"kerPt", "[", "\"\<AnnihilatedQ\>\"", "]"}], " ", "&&", " ", 
    RowBox[{"kerPt", "[", "\"\<IndependentQ\>\"", "]"}]}]}], "]"}], "\n", 
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the computed dimension agrees with the dimension formula \
at the point\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"kerPt", "[", "\"\<Dimension\>\"", "]"}], " ", "===", "\n", 
    "         ", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Transpose", "[", "GamPt", "]"}], "]"}], "]"}], " ", "+", " ", 
     RowBox[{"firstClassCount", "[", 
      RowBox[{"GamPt", ",", " ", "MEx"}], "]"}]}]}]}], "]"}]}], "Code",
 CellLabel->
  "In[4315]:=",ExpressionUUID->"f5c6ec1b-c026-0a4e-9ab9-8aab9a320e94"],

Cell[BoxData[
 StyleBox["\<\"9.2: the proposed generator at alpha = beta = 0 is not the \
zero vector: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.99649312330282*^9},
 CellLabel->
  "Out[4316]=",ExpressionUUID->"2b6f2a7d-6727-7746-861a-a0669d4177c3"],

Cell[BoxData[
 StyleBox["\<\"9.2: the proposed generator lies in ker f1, with vanishing \
multiplier block: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.996493123304819*^9},
 CellLabel->
  "Out[4317]=",ExpressionUUID->"75ecdf80-59db-564f-8174-37cb44233c69"],

Cell[BoxData[
 StyleBox["\<\"9.2: it also lies in ker f1 with multiplier -1, the multiplier \
being unconstrained since B = 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.99649312330682*^9},
 CellLabel->
  "Out[4318]=",ExpressionUUID->"060a23c9-6bf0-de41-b075-3fce55bc0405"],

Cell[BoxData[
 StyleBox["\<\"9.2: the proposed generator is a strong gauge direction: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.996493123308819*^9},
 CellLabel->
  "Out[4319]=",ExpressionUUID->"c062a8ea-d951-f041-88e3-4b61efd8ab8b"],

Cell[BoxData[
 StyleBox["\<\"9.2: its contraction vanishes, so the chain condition closes \
on it: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.9964931233108215`*^9},
 CellLabel->
  "Out[4320]=",ExpressionUUID->"4ea3c9ec-429d-044d-a493-771ee628aed4"],

Cell[BoxData[
 StyleBox["\<\"9.2: the spurious multiplier mode also lies in ker f1: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.9964931233118057`*^9},
 CellLabel->
  "Out[4321]=",ExpressionUUID->"ddea6342-ef2a-f645-9e70-39e9ccbde6d5"],

Cell[BoxData[
 StyleBox["\<\"9.2: dim ker f1 = 2 at the point, and the declared basis is \
annihilated and independent: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.99649312331382*^9},
 CellLabel->
  "Out[4322]=",ExpressionUUID->"9e7d78fb-9ee3-514c-992d-fb6ff11e4455"],

Cell[BoxData[
 StyleBox["\<\"9.2: the computed dimension agrees with the dimension formula \
at the point: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.996464186819414*^9, 3.9964931233158054`*^9},
 CellLabel->
  "Out[4323]=",ExpressionUUID->"47f9575c-0a9d-534a-b407-245a6224041f"]
}, Open  ]],

Cell[TextData[{
 "The equations of motion at the point confirm the count directly: the row \
associated with ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["q", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "$q_2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "958fefa1-9ec3-da4d-aa53-4a74a79afbe0"],
 " reads ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"0", "\[LongEqual]", "0"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$0=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "437b271b-4761-b74a-bc4d-8df65d050467"],
 ", so ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["q", "TI"], "2"], "(", 
         StyleBox["t", "TI"], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "$q_2(t)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7951ce74-feaf-ab47-8676-fa5ce15e1887"],
 " is freely specifiable, while ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          OverscriptBox[
           StyleBox["p", "TI"], "."], "1"], "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\dot{p}_1=0$", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "20b4b1fa-0ef6-c747-9eb8-27795f5ed7b1"],
 " and ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          OverscriptBox[
           StyleBox["q", "TI"], "."], "1"], "\[LongEqual]", 
         SubscriptBox[
          StyleBox["p", "TI"], "1"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\dot{q}_1=p_1$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "3c8459ac-65eb-fb46-bf7d-94d38eff98db"],
 " determine the remaining variables. The general solution therefore contains \
exactly one arbitrary function of time, as on the remainder of the locus, but \
here that indeterminacy is generated by a strong gauge direction rather than \
by a chain. The conclusion of the manuscript is unchanged; the point instead \
reveals an additional stratification within the locus ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", "-", 
         SuperscriptBox["\[Alpha]", "2"]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\beta=-\\alpha^2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "392a6998-6afe-3e46-827c-13876fd421bf"],
 ": for ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]\[NotEqual]", "0"}], TraditionalForm], "errors" -> {},
      "input" -> "$\\alpha\\neq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "7dc6d2ff-8885-1d48-b120-1fc0eddb33b1"],
 ", the mechanism is the two-step chain, whereas at ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "0"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$\\alpha=0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "09b9c39d-a698-2d4d-bf7a-25bafd830798"],
 " the bordering becomes reducible and the mechanism is governed by the \
strong criterion."
}], "Text",
 CellChangeTimes->{{3.9964925571936207`*^9, 
  3.9964926097986336`*^9}},ExpressionUUID->"9d41a0ba-5ebb-f044-9f2e-\
9da02951d1c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomPt", " ", "=", " ", 
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"f0Pt", " ", ".", " ", "dxiEx"}], " ", "==", " ", 
    RowBox[{"gradient", "[", 
     RowBox[{"VPt", ",", " ", "xiEx"}], "]"}]}], "]"}]}]], "Code",
 CellLabel->
  "In[4324]:=",ExpressionUUID->"df9e2e42-6836-304d-9f77-fa40dd982cd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "dp1v"}], "\[Equal]", "0"}], ",", "True", ",", 
   RowBox[{"dq1v", "\[Equal]", "pq1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.996464186853052*^9, 3.996493123331808*^9},
 CellLabel->
  "Out[4324]=",ExpressionUUID->"2a1f3301-c8a3-7343-974c-fc86bde12341"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "q2", " ", "row", " ", "is", " ", "vacuous", " ", "in", " ", 
     "the", " ", "strongest", " ", 
     RowBox[{"sense", ":", " ", 
      RowBox[{
      "both", " ", "sides", " ", "of", " ", "it", " ", "vanish", "\n", "   ", 
       "identically"}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "corresponding", " ", "row", " ", "of", " ", "f0", " ", 
     "being", " ", "zero", " ", "and", " ", "the", " ", "q2", " ", 
     "component", " ", "of", "\n", "   ", "grad", " ", "V", " ", "being", " ", 
     RowBox[{"zero", ".", " ", "Equal"}], " ", "collapses", " ", "such", " ", 
     "a", " ", "row", " ", "to", " ", "True"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "why", " ", "the", "\n", "   ", "residual", " ", 
     "is", " ", "taken", " ", "with", " ", "eqResidual", " ", "rather", " ", 
     "than", " ", "with", " ", 
     RowBox[{"Subtract", "."}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{"assert", "[", 
    RowBox[{"\"\<9.2: at the point the q2 row of f0 and of grad V both vanish\
\>\"", ",", "\n", "       ", 
     RowBox[{
      RowBox[{"zeroQ", "[", 
       RowBox[{"f0Pt", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], " ", "&&", " ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"gradient", "[", 
         RowBox[{"VPt", ",", " ", "xiEx"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "]"}], "\n", 
   RowBox[{"assert", "[", 
    RowBox[{"\"\<9.2: at the point the q2 row of the equations of motion is \
vacuous\>\"", ",", "\n", "       ", 
     RowBox[{"zeroQ", "[", 
      RowBox[{"eqResidual", "[", 
       RowBox[{"eomPt", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}]}], "]"}], "\n", 
   RowBox[{"assert", "[", 
    RowBox[{"\"\<9.2: at the point the remaining rows give pdot1 = 0 and \
qdot1 = p1\>\"", ",", "\n", "       ", 
     RowBox[{
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"eqResidual", "[", 
         RowBox[{"eomPt", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "+", " ", "dp1v"}], 
       "]"}], " ", "&&", "\n", "       ", 
      RowBox[{"zeroQ", "[", 
       RowBox[{
        RowBox[{"eqResidual", "[", 
         RowBox[{"eomPt", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], " ", "-", " ", 
        RowBox[{"(", 
         RowBox[{"dq1v", " ", "-", " ", "pq1"}], ")"}]}], "]"}]}]}], 
    "]"}]}]}]], "Code",
 CellLabel->
  "In[4325]:=",ExpressionUUID->"fb5b260c-7be3-dc4d-9598-63eaff7855a6"],

Cell[BoxData[
 StyleBox["\<\"9.2: at the point the q2 row of f0 and of grad V both vanish: \
verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418686005*^9, 3.9964931233390694`*^9},
 CellLabel->
  "Out[4325]=",ExpressionUUID->"5933482c-93a2-344f-9880-1ee4e41411a7"],

Cell[BoxData[
 StyleBox["\<\"9.2: at the point the q2 row of the equations of motion is \
vacuous: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418686005*^9, 3.99649312334107*^9},
 CellLabel->
  "Out[4326]=",ExpressionUUID->"3cd56898-a164-d24b-9e3c-85c75a47d157"],

Cell[BoxData[
 StyleBox["\<\"9.2: at the point the remaining rows give pdot1 = 0 and qdot1 \
= p1: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.99646418686005*^9, 3.996493123343071*^9},
 CellLabel->
  "Out[4327]=",ExpressionUUID->"e5a02588-3d17-3f44-a708-7d2327931059"]
}, Open  ]],

Cell[TextData[{
 "Admissible domain. The locus is defined by ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", "-", 
         SuperscriptBox["\[Alpha]", "2"], "\[LessEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "$\\beta=-\\alpha^2\\leq0$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "11c2f9bd-81d0-1142-b757-ca38b81f35c6"],
 ", so, apart from the trivial point ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[LongEqual]", "\[Beta]", "\[LongEqual]", "0"}], 
       TraditionalForm], "errors" -> {}, "input" -> "$\\alpha=\\beta=0$", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "5982c4c0-0daf-c04c-aad4-aba6657c89f6"],
 ", it lies outside the parameter range of an ordinary positive coupling. The \
result itself holds on the full real ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{"\[Alpha]", ",", "\[Beta]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "$(\\alpha,\\beta)$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9edf729d-f7dd-304d-9c79-a9f2093d68c3"],
 "-plane; only its physical interpretation requires an extended model. The \
parameter domain is therefore recorded explicitly rather than used to discard \
the branch."
}], "Text",
 CellChangeTimes->{{3.996492640765541*^9, 
  3.9964926562198143`*^9}},ExpressionUUID->"5874cf10-dbef-b844-9273-\
c851e910dabc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"assert", "[", 
  RowBox[{"\"\<9.2: the locus requires beta <= 0\>\"", ",", "\n", "       ", 
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{"Implies", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"al", "^", "2"}], " ", "+", " ", "be"}], " ", "==", " ", 
         "0"}], ",", " ", 
        RowBox[{"be", " ", "<=", " ", "0"}]}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"al", ",", " ", "be"}], "}"}], ",", " ", "Reals"}], "]"}], " ",
     "===", " ", "True"}]}], "]"}]], "Code",
 CellLabel->
  "In[4328]:=",ExpressionUUID->"89d56702-938d-5c4f-ba2d-c1554220fc63"],

Cell[BoxData[
 StyleBox["\<\"9.2: the locus requires beta <= 0: verified\"\>",
  StripOnInput->False,
  LineColor->RGBColor[0, 
    Rational[2, 3], 0],
  FrontFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  BackFaceColor->RGBColor[0, 
    Rational[2, 3], 0],
  GraphicsColor->RGBColor[0, 
    Rational[2, 3], 0],
  FontColor->RGBColor[0, 
    Rational[2, 3], 0]]], "Output",
 CellChangeTimes->{3.9964641868830585`*^9, 3.996493123360176*^9},
 CellLabel->
  "Out[4328]=",ExpressionUUID->"e7d3bbbf-5488-aa47-b108-b7a3870fe976"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["10. Cross-checks against the manuscript",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.996488266024452*^9, 3.9964883203614845`*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section10",ExpressionUUID->"7a94f745-4395-c84c-9bb7-b29aef45ac11"],

Cell["\<\
The associations below record, for each system, the symbolic objects that \
correspond to the displayed equations of the manuscript, so that the \
correspondence between the analytical derivation and the notebook \
implementation can be inspected directly. The cross-checks are performed \
against the objects already constructed and verified in the preceding \
sections; no quantity is recomputed solely for the purpose of matching the \
manuscript. This provides an independent consistency check that the \
first-order construction, constraint structure, bordered quantities, chain \
relations, and Gauge classification implemented here reproduce the \
corresponding formulas reported in the manuscript.\
\>", "Text",
 CellChangeTimes->{
  3.9964927053524685`*^9},ExpressionUUID->"3c4bee13-fb5d-5244-82af-\
6850af97b499"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"crossChecks", " ", "=", " ", 
    RowBox[{"<|", "\n", "  ", 
     RowBox[{
      RowBox[{"\"\<I. Three pairs of pulleys\>\"", " ", "->", " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_mech (Eq. 14.10)\>\"", " ", "->", " ", "LmechI"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<K (Eq. 14.11)\>\"", " ", "->", " ", "KI"}], ",", " ", 
         RowBox[{"\"\<kerK (Eq. 14.12)\>\"", " ", "->", " ", "WI"}], ",", 
         "\n", "     ", 
         RowBox[{"\"\<K+ (Eq. 14.13)\>\"", " ", "->", " ", "KpI"}], ",", " ", 
         RowBox[{"\"\<Vext (Eq. 14.14)\>\"", " ", "->", " ", 
          RowBox[{"sysI", "[", "\"\<Vext\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<L_FJ (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysI", "[", "\"\<Lagrangian\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysI", "[", "\"\<OneForm\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<f0 (Eq. 14.16)\>\"", " ", "->", " ", 
          RowBox[{"sysI", "[", "\"\<F0\>\"", "]"}]}], ",", " ", 
         RowBox[{"\"\<Omega (Eq. 14.17)\>\"", " ", "->", " ", 
          RowBox[{"sysI", "[", "\"\<Constraints\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Gamma, M (Eq. 14.18)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sysI", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
            RowBox[{"sysI", "[", "\"\<M\>\"", "]"}]}], "}"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<ker f1 (Eq. 14.19)\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"sysI", "[", "\"\<KernelF1\>\"", "]"}], 
           "[", "\"\<Basis\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<contraction (Eq. 14.20)\>\"", " ", "->", " ", 
          "phiI"}]}], "|>"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<II. Two pulleys and one mass\>\"", " ", "->", " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_mech (Eq. 14.22)\>\"", " ", "->", " ", "LmechII"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<K (Eq. 14.23)\>\"", " ", "->", " ", "KII"}], ",", " ", 
         RowBox[{"\"\<kerK (Eq. 14.24)\>\"", " ", "->", " ", "WII"}], ",", 
         "\n", "     ", 
         RowBox[{"\"\<K+ (Eq. 14.25)\>\"", " ", "->", " ", "KpII"}], ",", " ", 
         RowBox[{"\"\<Vext (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysII", "[", "\"\<Vext\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<L_FJ (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysII", "[", "\"\<Lagrangian\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysII", "[", "\"\<OneForm\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<f0 (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysII", "[", "\"\<F0\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<Omega (Eq. 14.28)\>\"", " ", "->", " ", 
          RowBox[{"sysII", "[", "\"\<Constraints\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Gamma, M (constructed)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sysII", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
            RowBox[{"sysII", "[", "\"\<M\>\"", "]"}]}], "}"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<ker f1 (constructed)\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"sysII", "[", "\"\<KernelF1\>\"", "]"}], 
           "[", "\"\<Basis\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<contraction (Eq. 14.27)\>\"", " ", "->", " ", 
          "phiII"}]}], "|>"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<III. Four masses, springs on the masses\>\"", " ", "->", 
       " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_mech (Eqs. 14.29, 14.30)\>\"", " ", "->", " ", 
          "LmechIII"}], ",", "\n", "     ", 
         RowBox[{"\"\<K (Eq. 14.31)\>\"", " ", "->", " ", "KIII"}], ",", " ", 
         RowBox[{"\"\<kerK (Eq. 14.32)\>\"", " ", "->", " ", "WIII"}], ",", 
         "\n", "     ", 
         RowBox[{"\"\<K+ (Eq. 14.33)\>\"", " ", "->", " ", "KpIII"}], ",", 
         " ", 
         RowBox[{"\"\<Vext (Eq. 14.34)\>\"", " ", "->", " ", 
          RowBox[{"sysIII", "[", "\"\<Vext\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<L_FJ (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysIII", "[", "\"\<Lagrangian\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysIII", "[", "\"\<OneForm\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<f0 (Eq. 14.35)\>\"", " ", "->", " ", 
          RowBox[{"sysIII", "[", "\"\<F0\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<Omega (Eq. 14.37)\>\"", " ", "->", " ", 
          RowBox[{"sysIII", "[", "\"\<Constraints\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Gamma, M (constructed)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sysIII", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
            RowBox[{"sysIII", "[", "\"\<M\>\"", "]"}]}], "}"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<ker f1 (constructed)\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"sysIII", "[", "\"\<KernelF1\>\"", "]"}], 
           "[", "\"\<Basis\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<contraction (Eq. 14.36)\>\"", " ", "->", " ", 
          "phiIII"}]}], "|>"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<IV. Four masses, springs on the corners\>\"", " ", "->", 
       " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_mech (Eq. 14.43)\>\"", " ", "->", " ", "LmechIV"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<K (identical to III)\>\"", " ", "->", " ", "KIV"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<Vext (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysIV", "[", "\"\<Vext\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<L_FJ (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysIV", "[", "\"\<Lagrangian\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysIV", "[", "\"\<OneForm\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Gamma, M (constructed)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sysIV", "[", "\"\<Gamma\>\"", "]"}], ",", " ", 
            RowBox[{"sysIV", "[", "\"\<M\>\"", "]"}]}], "}"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<ker f1 (constructed)\>\"", " ", "->", " ", 
          RowBox[{
           RowBox[{"sysIV", "[", "\"\<KernelF1\>\"", "]"}], 
           "[", "\"\<Basis\>\"", "]"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<contraction (Eq. 14.44)\>\"", " ", "->", " ", "phiIV"}],
          ",", "\n", "     ", 
         RowBox[{"\"\<branches (Eq. 14.45)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"stratIV", "[", "\"\<RegularBranch\>\"", "]"}], ",", " ", 
            RowBox[{"stratIV", "[", "\"\<VanishingBranch\>\"", "]"}]}], 
           "}"}]}], ",", "\n", "     ", 
         RowBox[{"\"\<equilibrium (Eq. 14.46)\>\"", " ", "->", " ", 
          RowBox[{"(", 
           RowBox[{"qIII", " ", "/.", " ", 
            RowBox[{"First", "[", "eqIV", "]"}]}], ")"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<spectrum (Eq. 14.47)\>\"", " ", "->", " ", "specIV"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<classification k != 0\>\"", " ", "->", " ", 
          RowBox[{"gaugeIVregular", "[", "\"\<Class\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<classification k == 0\>\"", " ", "->", " ", 
          RowBox[{"gaugeIVvanishing", "[", "\"\<Class\>\"", "]"}]}]}], 
        "|>"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<CS. Compound spring\>\"", " ", "->", " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_mech (constructed)\>\"", " ", "->", " ", "LmechCS"}], 
         ",", "\n", "     ", 
         RowBox[{"\"\<K (constructed)\>\"", " ", "->", " ", "KCS"}], ",", " ", 
         RowBox[{"\"\<kerK (constructed)\>\"", " ", "->", " ", "WCS"}], ",", 
         "\n", "     ", 
         RowBox[{"\"\<L_FJ (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysCS", "[", "\"\<Lagrangian\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", 
          RowBox[{"sysCS", "[", "\"\<OneForm\>\"", "]"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<secondary constraint\>\"", " ", "->", " ", "phiCS"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<M of the second round\>\"", " ", "->", " ", "MCS2"}], ",",
          "\n", "     ", 
         RowBox[{"\"\<first-class count, generic and at k1 + k2 = 0\>\"", " ",
           "->", "\n", "       ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"firstClassCount", "[", 
             RowBox[{"GamCS2", ",", " ", "MCS2"}], "]"}], ",", " ", 
            RowBox[{"firstClassCount", "[", 
             RowBox[{"GamCS2", ",", " ", "MCS2at"}], "]"}]}], "}"}]}]}], 
        "|>"}]}], ",", "\n", "  ", 
      RowBox[{"\"\<13.5 Parameter-controlled system\>\"", " ", "->", " ", 
       RowBox[{"<|", "\n", "     ", 
        RowBox[{
         RowBox[{"\"\<L_FJ (given in first-order form)\>\"", " ", "->", " ", 
          "LEx"}], ",", "\n", "     ", 
         RowBox[{"\"\<a (constructed)\>\"", " ", "->", " ", "aEx"}], ",", 
         "\n", "     ", 
         RowBox[{"\"\<f0 (Eq. 13.3)\>\"", " ", "->", " ", "f0Ex"}], ",", " ", 
         RowBox[{"\"\<Omega, B (Eq. 13.4)\>\"", " ", "->", " ", 
          RowBox[{"{", 
           RowBox[{"OmEx", ",", " ", 
            RowBox[{"Flatten", "[", "BEx", "]"}]}], "}"}]}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<Gamma (Eq. 13.5)\>\"", " ", "->", " ", "GamEx"}], ",", 
         " ", 
         RowBox[{"\"\<det f1\>\"", " ", "->", " ", "detf1Ex"}], ",", "\n", 
         "     ", 
         RowBox[{"\"\<key relation (Eq. 13.8)\>\"", " ", "->", " ", "keyEx"}],
          ",", "\n", "     ", 
         RowBox[{"\"\<contraction (Eq. 13.10)\>\"", " ", "->", " ", "phiEx"}],
          ",", " ", 
         RowBox[{"\"\<u0 (Eq. 13.11)\>\"", " ", "->", " ", "u0Ex"}]}], 
        "|>"}]}]}], "\n", "|>"}]}], ";"}], "\n"}], "\n", 
 RowBox[{"Keys", "[", "crossChecks", "]"}]}], "Code",
 CellLabel->
  "In[4329]:=",ExpressionUUID->"29621c35-b374-f646-b7a8-8b67d73df812"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"I. Three pairs of pulleys\"\>", 
   ",", "\<\"II. Two pulleys and one mass\"\>", 
   ",", "\<\"III. Four masses, springs on the masses\"\>", 
   ",", "\<\"IV. Four masses, springs on the corners\"\>", 
   ",", "\<\"CS. Compound spring\"\>", 
   ",", "\<\"13.5 Parameter-controlled system\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.996464186904049*^9, 3.9964931233815517`*^9},
 CellLabel->
  "Out[4330]=",ExpressionUUID->"6ff15ea1-da7c-9045-a3a2-f194beae4fdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["11. Final verification",
 FontColor->RGBColor[0.6, 0, 0]]], "Section",
 CellFrame->{{2, 0}, {0, 0}},
 CellFrameMargins->{{10, 10}, {5, 5}},
 CellFrameColor->RGBColor[0.6, 0, 0],
 CellChangeTimes->{{3.9841600295676575`*^9, 3.9841600299620647`*^9}, {
  3.984160109139717*^9, 3.9841601650218716`*^9}, {3.9841602725877094`*^9, 
  3.9841603231017017`*^9}, {3.984160401527149*^9, 3.9841604279416504`*^9}, {
  3.984160499972679*^9, 3.984160500582493*^9}, {3.996487923509367*^9, 
  3.996487953815138*^9}, {3.996488041603449*^9, 3.9964880496926994`*^9}, {
  3.996488266024452*^9, 3.9964883203614845`*^9}, {3.996488351662464*^9, 
  3.99648835269956*^9}},
 Background->RGBColor[
  0.9803921568627451, 0.984313725490196, 0.9490196078431372],
 CellTags->"section11",ExpressionUUID->"2dbbfe68-3916-3641-9476-8e41f62ba8a3"],

Cell["\<\
Every entry below is the conjunction of symbolic checks actually performed in \
the preceding sections; none is asserted independently of a computation. The \
final verification therefore does not introduce new mathematical assumptions \
or repeat the derivations, but collects their verified outcomes into a single \
audit of the construction. Each indicator records whether the corresponding \
structural, algebraic, parametric, or dynamical statement has been \
established by the notebook. The resulting summary provides a compact \
certificate that the four mechanical examples, their parameter strata, \
constraint structures, chain constructions, and Gauge classifications satisfy \
the identities and distinctions required by the manuscript.\
\>", "Text",
 CellChangeTimes->{
  3.9964927739306564`*^9},ExpressionUUID->"1a0c4bcc-da49-8346-b911-\
176ecd43b703"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Each", " ", "indicator", " ", "below", " ", "is", " ", "the", " ", 
     "conjunction", " ", "of", " ", "a", " ", "named", " ", "list", " ", "of",
      " ", "checks"}], ",", " ", 
    RowBox[{
    "and", " ", "the", "\n", "   ", "name", " ", "of", " ", "the", " ", 
     "indicator", " ", "describes", " ", "exactly", " ", "those", " ", 
     "checks", " ", "and", " ", "nothing", " ", 
     RowBox[{"more", ".", " ", "A"}], "\n", "   ", "label", " ", "that", " ", 
     "was", " ", "never", " ", "asserted", " ", "makes", " ", "the", " ", 
     "indicator", " ", "report", " ", "Missing", " ", "rather", " ", "than", "\n",
      "   ", "True"}], ",", " ", 
    RowBox[{
    "so", " ", "a", " ", "mistyped", " ", "name", " ", "cannot", " ", 
     "masquerade", " ", "as", " ", "a", " ", 
     RowBox[{"success", "."}]}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"systemTags", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"\"\<I\>\"", ",", " ", "\"\<II\>\"", ",", " ", "\"\<III\>\"", ",",
        " ", "\"\<IV\>\"", ",", " ", "\"\<IV(k=0)\>\"", ",", 
       " ", "\"\<CS\>\""}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"labelled", "[", 
      RowBox[{"tags_List", ",", " ", "suffix_String"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"#", " ", "<>", " ", "suffix"}], ")"}], " ", "&"}], " ", "/@",
       " ", "tags"}]}], ";"}], "\n", "\n", 
   RowBox[{"finalVerification", " ", "=", " ", 
    RowBox[{"Dataset", "@", 
     RowBox[{"<|", "\n", "  ", 
      RowBox[{
       RowBox[{"\"\<AllExamplesConstructed\>\"", " ", "->", "\n", "     ", 
        RowBox[{"AllTrue", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
           "sysI", ",", " ", "sysII", ",", " ", "sysIII", ",", " ", "sysIV", ",",
             " ", "sysIV0", ",", " ", "sysCS"}], "}"}], ",", " ", 
          "AssociationQ"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<PseudoinversesVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"labelled", "[", 
          RowBox[{
          "systemTags", ",", " ", "\"\<: Penrose conditions for K^+\>\""}], 
          "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<PresymplecticPseudoinverseVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"labelled", "[", 
          RowBox[{
          "systemTags", ",", 
           " ", "\"\<: f0^+ = -f0 satisfies the Penrose conditions\>\""}], 
          "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<FirstOrderStructureVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", "\n", "       ", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: K independent of the velocities\>\""}], "]"}], ",", 
           "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: L_FJ is of first order in all extended \
velocities\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: a is the velocity derivative of L_FJ\>\""}], "]"}], ",",
            "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: a is independent of the extended velocities\>\""}], 
            "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", " ", "\"\<: L_FJ = a . dxi - Vext\>\""}], 
            "]"}], ",", "\n", "       ", 
           RowBox[{"{", 
            
            RowBox[{"\"\<9: L_FJ is of first order in all velocities\>\"", ",",
              "\n", "        ", "\"\<9: a is the velocity derivative of \
L_FJ\>\"", ",", "\n", 
             "        ", "\"\<9: a is independent of the velocities\>\"", ",",
              "\n", "        ", "\"\<9: L_FJ = a . dxi - V, so the one-form \
and the potential reconstruct it\>\""}], "}"}]}], "]"}], "]"}]}], ",", "\n", 
       "  ", 
       RowBox[{"\"\<FirstOrderTestItselfVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<firstOrderQ accepts dq1\>\"", ",", 
           " ", "\"\<firstOrderQ accepts dq1 + dq2\>\"", ",", "\n", 
           "                ", "\"\<firstOrderQ accepts p1 dq1\>\"", ",", 
           " ", "\"\<firstOrderQ accepts p1 dq1 + p2 dq2\>\"", ",", "\n", 
           "                ", "\"\<firstOrderQ rejects dq1^2\>\"", ",", 
           " ", "\"\<firstOrderQ rejects dq1 dq2\>\"", ",", "\n", 
           "                ", "\"\<firstOrderQ rejects dq1 dp1\>\""}], "}"}],
          "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<KernelFramesVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", "\n", "       ", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", "\n", 
             "                ", "\"\<: declared frame annihilated, \
independent and spanning ker f0\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: kernel of f1 annihilated and independent\>\""}], 
            "]"}], ",", "\n", "       ", 
           RowBox[{"{", 
            
            RowBox[{"\"\<9: N spans ker f0\>\"", ",", 
             " ", "\"\<9: N is a full basis of ker f0\>\""}], "}"}]}], "]"}], 
         "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<PrimaryConstraintsVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<I: Omega = p1+p2+p3\>\"", ",", 
           " ", "\"\<II: Omega = R1 pb2 - R2 pb1\>\"", ",", "\n", 
           "                ", "\"\<III: Omega = w . p\>\"", ",", "\n", 
           "                ", "\"\<9: Omega = alpha p1 - beta (q1-q2)\>\""}],
           "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<GammaIdentityVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{"systemTags", ",", " ", "\"\<: Gamma = N^T B\>\""}], 
            "]"}], ",", "\n", "                    ", 
           RowBox[{"{", "\"\<9: Gamma = alpha^2 + beta\>\"", "}"}]}], "]"}], 
         "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<ConstraintMatrixAntisymmetric\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{"systemTags", ",", " ", "\"\<: M antisymmetric\>\""}], 
            "]"}], ",", "\n", "                    ", 
           RowBox[{"labelled", "[", 
            RowBox[{"systemTags", ",", " ", "\"\<: C antisymmetric\>\""}], 
            "]"}]}], "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<DimensionFormulaVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"labelled", "[", 
          RowBox[{
          "systemTags", ",", "\n", 
           "       ", "\"\<: dimension formula dim ker f1 = dim ker Gamma^T + \
dim ker Gamma - rank(Pi M Pi)\>\""}], "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<LegendreBridgeVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", "\n", "       ", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: K is the velocity Hessian of L_mech\>\""}], "]"}], ",",
            "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", " ", "\"\<: L_mech = (1/2) dq.K.dq - V\>\""}], 
            "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: the Legendre map gives p = K.dq\>\""}], "]"}], ",", 
           "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: the momenta lie in the image of K, which is the \
primary constraint\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: K K^+ is the identity on the image of the Legendre \
map\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: K is not inverted, K^+ K dq = dq fails off the image\
\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: the K^+ kinetic term reproduces the original one on \
the image\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: H_C evaluated on the image equals T + V\>\""}], 
            "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", 
             " ", "\"\<: H_C evaluated on the image is the Legendre transform \
of L_mech\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", " ", "\"\<: Vext = H_C + lambda . Omega\>\""}],
             "]"}]}], "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<RegularLocusPrecedesKernel\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<I: regular locus is m R^2 != 0\>\"", ",", "\n", 
           "                ", "\"\<I: rank K = 2 on the regular locus\>\"", ",",
            "\n", "                ", "\"\<I: the declared assumption implies \
the regular locus of K\>\"", ",", "\n", 
           "                ", "\"\<I: the excluded stratum is not vacuous, \
the rank there is strictly smaller\>\"", ",", "\n", 
           "                ", "\"\<I: the kernel frame and the pseudoinverse \
are used only on that locus\>\"", ",", "\n", 
           "                ", "\"\<II: rank K = 1 on the regular locus\>\"", 
           ",", "\n", 
           "                ", "\"\<II: the declared assumption implies the \
regular locus of K\>\"", ",", "\n", 
           "                ", "\"\<II: the excluded stratum is not vacuous, \
the rank there is strictly smaller\>\"", ",", "\n", 
           "                ", "\"\<III: rank K = 3 for m != 0\>\"", ",", 
           "\n", "                ", "\"\<III: the declared assumption \
implies the regular locus of K\>\"", ",", "\n", 
           "                ", "\"\<III: the excluded stratum is not vacuous, \
the rank there is strictly smaller\>\"", ",", "\n", 
           "                ", "\"\<IV: the stratum analysis of III therefore \
applies unchanged\>\"", ",", "\n", 
           "                ", "\"\<8.4: rank K = 1 on the regular locus\>\"",
            ",", "\n", 
           "                ", "\"\<8.4: the declared assumption implies the \
regular locus of K\>\"", ",", "\n", 
           "                ", "\"\<8.4: the excluded stratum is not vacuous, \
the rank there is strictly smaller\>\"", ",", "\n", 
           "                ", "\"\<9: rank f0 = 2 on the whole parameter \
plane\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<KernelUseIsStratumJustified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"Join", "[", "\n", "       ", 
          RowBox[{
           RowBox[{"labelled", "[", 
            RowBox[{
            "systemTags", ",", "\n", 
             "                ", "\"\<: Gamma identically zero, so dim ker \
Gamma is parameter-independent\>\""}], "]"}], ",", "\n", "       ", 
           RowBox[{"{", 
            
            RowBox[{"\"\<8.4: Gamma of the second round is identically zero\>\
\"", ",", "\n", "        ", "\"\<I: regular locus is m R^2 != 0\>\"", ",", 
             "\n", "        ", "\"\<9: rank f0 = 2 on the whole parameter \
plane\>\""}], "}"}]}], "]"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<GaugeCandidatesDistinguished\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gaugeIVregular", "[", "\"\<Class\>\"", "]"}], " ", "===", 
           " ", "\"\<CandidateGauge\>\""}], ")"}], " ", "&&", "\n", "     ", 
         RowBox[{"allChecks", "[", 
          RowBox[{"{", 
           
           RowBox[{"\"\<8.1: on k != 0 the chain does not close, the mode is \
a candidate only\>\"", ",", "\n", 
            "                ", "\"\<8.1: on k != 0 the ideal class of the \
contraction is nonzero\>\""}], "}"}], "]"}]}]}], ",", "\n", "  ", 
       RowBox[{"\"\<GaugeGeneratorsVerified\>\"", " ", "->", "\n", "     ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"gaugeIVvanishing", "[", "\"\<Class\>\"", "]"}], " ", "===",
            " ", "\"\<GaugeGenerator\>\""}], ")"}], " ", "&&", "\n", "     ", 
         RowBox[{"allChecks", "[", 
          RowBox[{"{", 
           
           RowBox[{"\"\<8.1: on k = 0 the chain closes and the mode is a \
gauge generator\>\"", ",", "\n", 
            "                ", "\"\<I: first chain equation f0 u0 = grad \
Omega\>\"", ",", "\n", 
            "                ", "\"\<I: contraction vanishes identically, for \
every k and R\>\"", ",", "\n", 
            "                ", "\"\<II: first chain equation\>\"", ",", "\n",
             "                ", "\"\<III: first chain equation\>\""}], "}"}],
           "]"}]}]}], ",", "\n", "  ", 
       RowBox[{"\"\<ParameterStrataPreserved\>\"", " ", "->", "\n", "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<8.1: the factorization phi = A F is exact\>\"", ",", 
           "\n", "                ", "\"\<8.1: the parametric factor involves \
k alone\>\"", ",", "\n", 
           "                ", "\"\<8.1: no variable of the contraction is \
left unclassified\>\"", ",", "\n", 
           "                ", "\"\<8.1: on k != 0 the surviving relation is \
y1 + y3 = y2 + y4\>\"", ",", "\n", 
           "                ", "\"\<8.1: on k = 0 the contraction vanishes \
identically\>\"", ",", "\n", 
           "                ", "\"\<8.3: the relation factorizes as 2 k l \
times the reduced one\>\"", ",", "\n", 
           "                ", "\"\<8.3: the parametric factor vanishes \
exactly on k = 0 or l = 0\>\"", ",", "\n", 
           "                ", "\"\<8.3: on the stratum k l = 0 the original \
relation is an identity\>\"", ",", "\n", 
           "                ", "\"\<8.3: on that stratum the reduced relation \
is not an identity\>\"", ",", "\n", 
           "                ", "\"\<8.4: secondary constraint has no global \
parametric factor\>\"", ",", "\n", 
           "                ", "\"\<8.4: the relaxed lengths are treated as \
parameters, not as states\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<ConstraintStructureChangeVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<8.4: M carries k1 + k2\>\"", ",", "\n", 
           "                ", "\"\<8.4: for k1 + k2 != 0 there is no \
first-class combination\>\"", ",", "\n", 
           "                ", "\"\<8.4: on k1 + k2 = 0 the constraint pair \
becomes first class\>\"", ",", "\n", 
           "                ", "\"\<8.4: on k1 + k2 = 0 the bordered kernel \
grows from 1 to 3\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<ExtendedModelLocusDocumented\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<8.4: the locus k1 + k2 = 0 is exactly k2 = -k1\>\"", ",",
            "\n", "                ", "\"\<8.4: on that locus the stiffnesses \
have opposite signs unless both vanish\>\"", ",", "\n", 
           "                ", "\"\<8.4: the effective stiffness has a pole \
exactly on the locus\>\"", ",", "\n", 
           "                ", "\"\<8.4: numerator and denominator of the \
effective stiffness vanish together only at the trivial point\>\"", ",", "\n",
            "                ", "\"\<8.4: the equilibrium stays finite on the \
locus, so no equilibrium escapes there\>\"", ",", "\n", 
           "                ", "\"\<8.4: by contrast the four-mass \
equilibrium has a pole at k = 0, which is the loss of restoring force of \
8.1\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<SingularPointOfTheLocusVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<9.2: at the point the q2 row of f0 and of grad V both \
vanish\>\"", ",", "\n", 
           "                ", "\"\<9.2: at alpha = beta = 0 the constraint \
vanishes identically\>\"", ",", "\n", 
           "                ", "\"\<9.2: at alpha = beta = 0 the bordering is \
reducible, rank B < k\>\"", ",", "\n", 
           "                ", "\"\<9.2: off the point the constraint does \
not vanish, so the mode there is weak\>\"", ",", "\n", 
           "                ", "\"\<9.2: the representative inherited from \
alpha != 0 degenerates to the zero vector\>\"", ",", "\n", 
           "                ", "\"\<9.2: the proposed generator at alpha = \
beta = 0 is not the zero vector\>\"", ",", "\n", 
           "                ", "\"\<9.2: the proposed generator lies in ker \
f1, with vanishing multiplier block\>\"", ",", "\n", 
           "                ", "\"\<9.2: it also lies in ker f1 with \
multiplier -1, the multiplier being unconstrained since B = 0\>\"", ",", "\n",
            "                ", "\"\<9.2: the proposed generator is a strong \
gauge direction\>\"", ",", "\n", 
           "                ", "\"\<9.2: its contraction vanishes, so the \
chain condition closes on it\>\"", ",", "\n", 
           "                ", "\"\<9.2: the spurious multiplier mode also \
lies in ker f1\>\"", ",", "\n", 
           "                ", "\"\<9.2: dim ker f1 = 2 at the point, and the \
declared basis is annihilated and independent\>\"", ",", "\n", 
           "                ", "\"\<9.2: the computed dimension agrees with \
the dimension formula at the point\>\"", ",", "\n", 
           "                ", "\"\<9.2: at the point the q2 row of the \
equations of motion is vacuous\>\"", ",", "\n", 
           "                ", "\"\<9.2: at the point the remaining rows give \
pdot1 = 0 and qdot1 = p1\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<EquilibriumAndSpectrumVerified\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<8.2: equilibrium y_i = a - m g / k\>\"", ",", "\n", 
           "                ", "\"\<8.2: generalized spectrum proportional to \
k\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<DynamicalIndeterminacyTransition\>\"", " ", "->", "\n", 
        "     ", 
        RowBox[{"allChecks", "[", 
         RowBox[{"{", 
          
          RowBox[{"\"\<9.1: row three gives qdot1 = p1\>\"", ",", "\n", 
           "                ", "\"\<9.1: row two reproduces the constraint \
Omega\>\"", ",", "\n", 
           "                ", "\"\<9.1: that constraint is Omega\>\"", ",", 
           "\n", "                ", "\"\<9.1: row one gives pdot1 = alpha \
qdot2 - beta u\>\"", ",", "\n", 
           "                ", "\"\<9.1: on the constraint surface pdot1 = \
-alpha udot\>\"", ",", "\n", 
           "                ", "\"\<9.1: key relation is -(alpha^2 + beta) \
udot = 0\>\"", ",", "\n", 
           "                ", "\"\<9.1: the parametric factor is alpha^2 + \
beta\>\"", ",", "\n", 
           "                ", "\"\<9.1: on alpha^2 + beta != 0 the relation \
forces udot = 0\>\"", ",", "\n", 
           "                ", "\"\<9.1: on alpha^2 + beta = 0 the relation \
is an identity\>\"", ",", "\n", 
           "                ", "\"\<9.2: the chain link is solvable on the \
locus\>\"", ",", "\n", 
           "                ", "\"\<9.2: the contraction factorizes as alpha \
(u2 - alpha)(alpha(q1-q2)+p1)\>\"", ",", "\n", 
           "                ", "\"\<9.2: the choice u2 = alpha gives u0 = \
(alpha, alpha, 0)\>\"", ",", "\n", 
           "                ", "\"\<9.2: the contraction then vanishes\>\"", ",",
            "\n", "                ", "\"\<9.2: B^T u0 = 0, so (u0, -1) lies \
in ker f1\>\"", ",", "\n", 
           "                ", "\"\<9.2: (u0, -1) annihilated by f1 on the \
locus\>\"", ",", "\n", 
           "                ", "\"\<9: dim ker f1 is 0 off the locus and 2 on \
it\>\""}], "}"}], "]"}]}], ",", "\n", "  ", 
       RowBox[{"\"\<CheckSummary\>\"", " ", "->", " ", 
        RowBox[{"checkSummary", "[", "]"}]}]}], "\n", "|>"}]}]}]}]}]], "Code",
 CellChangeTimes->{{3.996464174085718*^9, 3.996464175628132*^9}},
 CellLabel->
  "In[4331]:=",ExpressionUUID->"d42d6fe5-c4ce-154a-afb0-b35cdeccf8ce"],

Cell[BoxData[
 TagBox[
  TagBox[
   DynamicModuleBox[{TypeSystem`NestedGrid`PackagePrivate`$state$$ = <|
    "InitialData" -> <|
      "AllExamplesConstructed" -> True, "PseudoinversesVerified" -> True, 
       "PresymplecticPseudoinverseVerified" -> True, 
       "FirstOrderStructureVerified" -> True, "FirstOrderTestItselfVerified" -> 
       True, "KernelFramesVerified" -> True, "PrimaryConstraintsVerified" -> 
       True, "GammaIdentityVerified" -> True, "ConstraintMatrixAntisymmetric" -> 
       True, "DimensionFormulaVerified" -> True, "LegendreBridgeVerified" -> 
       True, "RegularLocusPrecedesKernel" -> True, 
       "KernelUseIsStratumJustified" -> True, "GaugeCandidatesDistinguished" -> 
       True, "GaugeGeneratorsVerified" -> True, "ParameterStrataPreserved" -> 
       True, "ConstraintStructureChangeVerified" -> True, 
       "ExtendedModelLocusDocumented" -> True, 
       "SingularPointOfTheLocusVerified" -> True, 
       "EquilibriumAndSpectrumVerified" -> True, 
       "DynamicalIndeterminacyTransition" -> True, 
       "CheckSummary" -> <|
        "Total" -> 281, "Passed" -> 281, "Failed" -> {}|>|>, "AllowEmbedding" -> 
     True, "InitialShape" -> TypeSystem`PackageScope`Limited[
       TypeSystem`PackageScope`ColumnShape[
        TypeSystem`PackageScope`KeyValueShape[
         TypeSystem`PackageScope`AtomShape[380.8], 
         TypeSystem`PackageScope`UnknownShape[False]]], 20, 
       DirectedInfinity[1], {}], "InitialType" -> TypeSystem`Assoc[
       TypeSystem`Atom[String], TypeSystem`AnyType, 22], "Meta" -> <||>, 
     "RowTarget" -> 20, "ColumnTarget" -> 10, "Shape" -> 
     TypeSystem`PackageScope`Limited[
       TypeSystem`PackageScope`ColumnShape[
        TypeSystem`PackageScope`KeyValueShape[
         TypeSystem`PackageScope`AtomShape[380.8], 
         TypeSystem`PackageScope`UnknownShape[False]]], 20, 
       DirectedInfinity[1], {}], "Type" -> TypeSystem`Assoc[
       TypeSystem`Atom[String], TypeSystem`AnyType, 22], "Path" -> {}, 
     "DisplayedRowCount" -> 20, "DisplayedColumnCount" -> 1, "DataRowCount" -> 
     22, "DataColumnCount" -> 1, "SortPaths" -> {}, "SortDirections" -> {}, 
     "HiddenItemsMap" -> Null, "UpdateType" -> 1|>, 
    TypeSystem`NestedGrid`PackagePrivate`$outputID$$, 
    TypeSystem`NestedGrid`PackagePrivate`$path$$ = {}, 
    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$hPos$$ = 1, 
    TypeSystem`NestedGrid`PackagePrivate`$grid$$ = 
    DynamicModule[{TypeSystem`NestedGrid`PackagePrivate`renderedGrid = Deploy[
        Style[
         Grid[{{
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["AllExamplesConstructed", 
                  Style[
                  "AllExamplesConstructed", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["AllExamplesConstructed"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["AllExamplesConstructed"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["AllExamplesConstructed"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["PseudoinversesVerified", 
                  Style[
                  "PseudoinversesVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["PseudoinversesVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PseudoinversesVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PseudoinversesVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["PresymplecticPseudoinverseVerified", 
                  Style[
                  "PresymplecticPseudoinverseVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["PresymplecticPseudoinverseVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PresymplecticPseudoinverseVerified"]}, "RowHeader", 
                False], "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PresymplecticPseudoinverseVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FirstOrderStructureVerified", 
                  Style[
                  "FirstOrderStructureVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["FirstOrderStructureVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["FirstOrderStructureVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["FirstOrderStructureVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["FirstOrderTestItselfVerified", 
                  Style[
                  "FirstOrderTestItselfVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["FirstOrderTestItselfVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["FirstOrderTestItselfVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["FirstOrderTestItselfVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["KernelFramesVerified", 
                  Style[
                  "KernelFramesVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["KernelFramesVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["KernelFramesVerified"]}, "RowHeader", False], "Mouse"], 
              ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["KernelFramesVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["PrimaryConstraintsVerified", 
                  Style[
                  "PrimaryConstraintsVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["PrimaryConstraintsVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PrimaryConstraintsVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["PrimaryConstraintsVerified"]}, "Item", False], "Mouse"],
               ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["GammaIdentityVerified", 
                  Style[
                  "GammaIdentityVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["GammaIdentityVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GammaIdentityVerified"]}, "RowHeader", False], "Mouse"],
               ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GammaIdentityVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["ConstraintMatrixAntisymmetric", 
                  Style[
                  "ConstraintMatrixAntisymmetric", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["ConstraintMatrixAntisymmetric"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ConstraintMatrixAntisymmetric"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ConstraintMatrixAntisymmetric"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["DimensionFormulaVerified", 
                  Style[
                  "DimensionFormulaVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["DimensionFormulaVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["DimensionFormulaVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["DimensionFormulaVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["LegendreBridgeVerified", 
                  Style[
                  "LegendreBridgeVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["LegendreBridgeVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["LegendreBridgeVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["LegendreBridgeVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["RegularLocusPrecedesKernel", 
                  Style[
                  "RegularLocusPrecedesKernel", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["RegularLocusPrecedesKernel"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["RegularLocusPrecedesKernel"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["RegularLocusPrecedesKernel"]}, "Item", False], "Mouse"],
               ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["KernelUseIsStratumJustified", 
                  Style[
                  "KernelUseIsStratumJustified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["KernelUseIsStratumJustified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["KernelUseIsStratumJustified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["KernelUseIsStratumJustified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["GaugeCandidatesDistinguished", 
                  Style[
                  "GaugeCandidatesDistinguished", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["GaugeCandidatesDistinguished"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GaugeCandidatesDistinguished"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GaugeCandidatesDistinguished"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["GaugeGeneratorsVerified", 
                  Style[
                  "GaugeGeneratorsVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["GaugeGeneratorsVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GaugeGeneratorsVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["GaugeGeneratorsVerified"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["ParameterStrataPreserved", 
                  Style[
                  "ParameterStrataPreserved", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["ParameterStrataPreserved"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ParameterStrataPreserved"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ParameterStrataPreserved"]}, "Item", False], "Mouse"], 
              ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["ConstraintStructureChangeVerified", 
                  Style[
                  "ConstraintStructureChangeVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["ConstraintStructureChangeVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ConstraintStructureChangeVerified"]}, "RowHeader", 
                False], "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ConstraintStructureChangeVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["ExtendedModelLocusDocumented", 
                  Style[
                  "ExtendedModelLocusDocumented", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["ExtendedModelLocusDocumented"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ExtendedModelLocusDocumented"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["ExtendedModelLocusDocumented"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["SingularPointOfTheLocusVerified", 
                  Style[
                  "SingularPointOfTheLocusVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["SingularPointOfTheLocusVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["SingularPointOfTheLocusVerified"]}, "RowHeader", False],
                "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["SingularPointOfTheLocusVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Pane[
              Annotation[
               EventHandler[
                MouseAppearance[
                 Mouseover["EquilibriumAndSpectrumVerified", 
                  Style[
                  "EquilibriumAndSpectrumVerified", FontColor -> 
                   RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]]], "LinkHand"], {"MouseClicked", 1} :> 
                If[
                  TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                  TypeSystem`NestedGrid`PackagePrivate`updateState[
                  TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                   TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                   TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][{
                    Key["EquilibriumAndSpectrumVerified"]}, 1]]], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["EquilibriumAndSpectrumVerified"]}, "RowHeader", False], 
               "Mouse"], ImageSize -> {{380.8, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], Background -> 
             RGBColor[
              0.9500473017990948, 0.9500473017990948, 0.9500473017990948], 
             Alignment -> {Left, Baseline}], 
            Item[
             Pane[
              Annotation[
               RawBoxes["True"], 
               TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][{
                 Key["EquilibriumAndSpectrumVerified"]}, "Item", False], 
               "Mouse"], ImageSize -> {{60, Full}, Automatic}, 
              ImageMargins -> {{5, 3}, {4, 5}}], 
             ItemSize -> {Full, Automatic}]}, {
            Item[
             Deploy[
              Pane[
               Row[{
                 Spacer[2], 
                 Style[
                  Row[{
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5400253298879029, 0.5400253298879029, 
                    0.5400253298879029]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 0.791992189065661], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ - 20 
                    If[True, 22, 1], {1, 22 - -20 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5400253298879029, 0.5400253298879029, 
                    0.5400253298879029]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 0.791992189065661], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 0, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ - 20 
                    If[False, 22, 1], {1, 22 - -20 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], " ", 
                    Style[
                    Mouseover[
                    Style[
                    Row[{"rows ", 1, "\[Dash]", 20, " of ", 
                    Style[22, FontWeight -> Bold]}], FontSize -> 
                    9.333333333333332, FontColor -> 
                    RGBColor[
                    0.5001083377004029, 0.5001083377004029, 
                    0.5001083377004029]], 
                    Style[
                    Row[{"rows ", 1, "\[Dash]", 20, " of ", 
                    Style[22, FontWeight -> Bold]}], FontSize -> 
                    9.333333333333332, FontColor -> 
                    RGBColor[
                    0.5001083377004029, 0.5001083377004029, 
                    0.5001083377004029]]], ContextMenu -> {
                    MenuItem["Hide", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 1, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 10 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 10, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 30 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 30, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show up to 100 Rows", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 100, {}]], MenuEvaluator -> Automatic], 
                    MenuItem["Show All", 
                    KernelExecute[
                    
                    TypeSystem`NestedGrid`PackagePrivate`adjustLimits[{
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]}, 
                    "Rows", 100000000, {}]], MenuEvaluator -> Automatic]}], 
                    " ", 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 180 Degree, {
                    9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5400253298879029, 0.5400253298879029, 
                    0.5400253298879029]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 0.791992189065661], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}]}, {5, 6.5}], 180 Degree, {
                    9, 9}]}, ImageSize -> (1 -> 1), 
                    ImagePadding -> {{0, 1}, {1, 0}}, BaselinePosition -> 
                    Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ + 
                    20 If[False, 22, 1], {1, 22 - 20 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None], 
                    Button[
                    MouseAppearance[
                    Mouseover[
                    Graphics[{{
                    EdgeForm[None], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 180 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35], BaseStyle -> 
                    RGBColor[
                    0.5400253298879029, 0.5400253298879029, 
                    0.5400253298879029]], 
                    Graphics[{{
                    EdgeForm[
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 
                    0.791992189065661]], 
                    FaceForm[None], 
                    Rectangle[{0, 0}, {18, 18}, RoundingRadius -> 2]}, 
                    Rotate[
                    Translate[{
                    CapForm[Round], 
                    RGBColor[
                    0.2749633796890805, 0.536987306253161, 0.791992189065661], 
                    Line[{{0, 0}, {4, 5}, {8, 0}}], 
                    Line[{{0, 5}, {8, 5}}]}, {5, 6.5}], 180 Degree, {9, 9}]}, 
                    ImageSize -> (1 -> 1), ImagePadding -> {{0, 1}, {1, 0}}, 
                    BaselinePosition -> Scaled[0.35]]], "LinkHand"], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`checkInteractivity[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$ = 
                    Clip[TypeSystem`NestedGrid`PackagePrivate`$vPos$$ + 
                    20 If[True, 22, 1], {1, 22 - 20 + 1}]; 
                    TypeSystem`NestedGrid`PackagePrivate`updateState[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]], True][
                    TypeSystem`NestedGrid`PackagePrivate`$path$$]], 
                    Appearance -> None]}], ContextMenu -> {}]}], 
               ImageMargins -> {{0, -1}, {-1, 1}}]], Background -> 
             RGBColor[
              0.9800735476613404, 0.9800735476613404, 0.9800735476613404], 
             Alignment -> {Left, Top}], SpanFromLeft}}, 
          BaseStyle -> {
           ContextMenu -> 
            Dynamic[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
              Which[TypeSystem`NestedGrid`PackagePrivate`$lastOutputID =!= 
                TypeSystem`NestedGrid`PackagePrivate`localHold[
                 TypeSystem`NestedGrid`PackagePrivate`$outputID$$], {}, 
                TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger === 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu, True, 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenuTrigger = 
                 TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger; 
                TypeSystem`NestedGrid`PackagePrivate`$lastContextMenu = 
                 Block[{TypeSystem`NestedGrid`PackagePrivate`$globalScrollPos = \
{TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$}}, 
                   
                   With[{TypeSystem`NestedGrid`PackagePrivate`lastPath$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$ = 
                    TypeSystem`NestedGrid`PackagePrivate`$\
lastPathIsLeafHeader, TypeSystem`NestedGrid`PackagePrivate`headerHidden$ = And[
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`$lastPathType, 
                    Alternatives["RowHeader", "ColumnHeader"]], 
                    TypeSystem`NestedGrid`PackagePrivate`headerHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]], 
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`allHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`anyHidden$ = 
                    TypeSystem`NestedGrid`PackagePrivate`anyHiddenQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ = 
                    TypeSystem`NestedGrid`PackagePrivate`columnSortDirection[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortPaths"], 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$[
                    "SortDirections"]], 
                    TypeSystem`NestedGrid`PackagePrivate`haveData$ = Not[
                    FailureQ[
                    TypeSystem`NestedGrid`PackagePrivate`datasetInitialData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$]]], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$ = Not[
                    FreeQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, Keys]]}, 
                    Join[{
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    Not[TypeSystem`NestedGrid`PackagePrivate`anyHidden$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$], 
                    Nothing, 
                    MenuItem[
                    "Show " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "remove"]], MenuEvaluator -> Automatic]], 
                    If[
                    Or[
                    Not[TypeSystem`NestedGrid`PackagePrivate`haveData$], 
                    TypeSystem`NestedGrid`PackagePrivate`pathEmptyQ[
                    TypeSystem`NestedGrid`PackagePrivate`$lastPath, 
                    TypeSystem`NestedGrid`PackagePrivate`$state$$], 
                    TypeSystem`NestedGrid`PackagePrivate`isKeyDummy$, 
                    And[
                    TypeSystem`NestedGrid`PackagePrivate`allHidden$, 
                    TypeSystem`NestedGrid`PackagePrivate`headerHidden$]], 
                    Nothing, 
                    MenuItem[
                    "Hide " <> 
                    Which[TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "Item", "", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "RowHeader", "Row", 
                    TypeSystem`NestedGrid`PackagePrivate`lastPathType$ == 
                    "ColumnHeader", "Column", True, ""], 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateHiddenItems[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, "add"]], 
                    MenuEvaluator -> Automatic]], Delimiter}, 
                    If[
                    And[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MatchQ[TypeSystem`NestedGrid`PackagePrivate`lastPathType$, 
                    Alternatives["ColumnHeader", "KeyDummy"]], 
                    TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
                    Not[TypeSystem`NestedGrid`PackagePrivate`allHidden$]], {
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Ascending", 
                    MenuItem["Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Ascending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    "Descending", 
                    MenuItem["Reverse Sort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, 
                    "Descending"]], MenuEvaluator -> Automatic], Nothing], 
                    If[
                    TypeSystem`NestedGrid`PackagePrivate`sortDirection$ =!= 
                    None, 
                    MenuItem["Unsort", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`updateSort[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$path$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
                    TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
                    TypeSystem`NestedGrid`PackagePrivate`localHold[
                    TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
                    TypeSystem`NestedGrid`PackagePrivate`lastPath$, None]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter}, {}], {
                    MenuItem["Copy Position to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Copy Data to Clipboard", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`copyClip]], 
                    MenuEvaluator -> Automatic], Nothing], Delimiter, 
                    MenuItem["Paste Position in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentPosition[
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], 
                    If[TypeSystem`NestedGrid`PackagePrivate`haveData$, 
                    MenuItem["Paste Data in New Cell", 
                    KernelExecute[
                    TypeSystem`NestedGrid`PackagePrivate`toCurrentData[
                    TypeSystem`NestedGrid`PackagePrivate`$state$$, 
                    TypeSystem`NestedGrid`PackagePrivate`cellPaste]], 
                    MenuEvaluator -> Automatic], Nothing]}]]]]], FontFamily -> 
            "Source Sans Pro", FontSize -> 14, FontWeight -> Plain}, Dividers -> 
          All, FrameStyle -> 
          RGBColor[0.749003690406716, 0.749003690406716, 0.749003690406716], 
          Spacings -> {0, 0}, Alignment -> Left, 
          BaseStyle -> {
           FontFamily -> "Source Sans Pro", FontSize -> 14, FontWeight -> 
            Plain}], LineBreakWithin -> False, ContextMenu -> {}, NumberMarks -> 
         False, ShowAutoStyles -> False]], 
      TypeSystem`NestedGrid`PackagePrivate`initialQ = True}, 
     Dynamic[
      TypeSystem`NestedGrid`PackagePrivate`setupViewPath[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, If[
         Not[TypeSystem`NestedGrid`PackagePrivate`initialQ], 
         Module[{
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = $Failed, 
           TypeSystem`NestedGrid`PackagePrivate`tmpData$ = 
           TypeSystem`NestedGrid`PackagePrivate`datasetData[
            TypeSystem`NestedGrid`PackagePrivate`$state$$]}, 
          TypeSystem`NestedGrid`PackagePrivate`tmpGrid$ = If[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpData$], 
             TypeSystem`NestedGrid`PackagePrivate`renderedGrid, 
             TypeSystem`NestedGrid`PackagePrivate`renderGrid[
             TypeSystem`NestedGrid`PackagePrivate`$state$$, 
              TypeSystem`NestedGrid`PackagePrivate`$path$$, 
              TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
              TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
              TypeSystem`NestedGrid`PackagePrivate`localHold[
              TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
             TypeSystem`NestedGrid`PackagePrivate`tmpData$]]; If[
            Not[
             FailureQ[TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]], 
            TypeSystem`NestedGrid`PackagePrivate`renderedGrid = 
            TypeSystem`NestedGrid`PackagePrivate`tmpGrid$]; Null]]; 
       TypeSystem`NestedGrid`PackagePrivate`initialQ = False; 
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$; 
       TypeSystem`NestedGrid`PackagePrivate`$hPos$$; If[
         FailureQ[TypeSystem`NestedGrid`PackagePrivate`renderedGrid], 
         TypeSystem`SparseGrid[
          TypeSystem`H["(data no longer present)"]], 
         TypeSystem`NestedGrid`PackagePrivate`renderedGrid]], 
      TrackedSymbols :> {
       TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$}], 
     DynamicModuleValues :> {}], 
    TypeSystem`NestedGrid`PackagePrivate`$topBar$$ = Dynamic[
     TypeSystem`NestedGrid`PackagePrivate`makeFramedBar[
      TypeSystem`PackageScope`SubViewPathbar[
      TypeSystem`NestedGrid`PackagePrivate`$path$$, 
       TypeSystem`NestedGrid`PackagePrivate`updateState[
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$path$$, 
        TypeSystem`NestedGrid`PackagePrivate`$vPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$hPos$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$, 
        TypeSystem`NestedGrid`PackagePrivate`localHold[
        TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]]], 
     TrackedSymbols :> {TypeSystem`NestedGrid`PackagePrivate`$path$$}], 
    TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$ = Dynamic[
     Replace[
      Replace[
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$, {
       TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][Null, 
          Blank[]] -> "", TypeSystem`NestedGrid`PackagePrivate`$SliceMarker[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]][
          Pattern[TypeSystem`NestedGrid`PackagePrivate`path$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`pathType$, 
           Blank[]], 
          Pattern[TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$, 
           Blank[]]] :> (
         Increment[TypeSystem`NestedGrid`PackagePrivate`$contextMenuTrigger]; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPath = 
          TypeSystem`NestedGrid`PackagePrivate`path$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathType = 
          TypeSystem`NestedGrid`PackagePrivate`pathType$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastPathIsLeafHeader = 
          TypeSystem`NestedGrid`PackagePrivate`isLeafHeader$; 
         TypeSystem`NestedGrid`PackagePrivate`$lastOutputID = 
          TypeSystem`NestedGrid`PackagePrivate`localHold[
           TypeSystem`NestedGrid`PackagePrivate`$outputID$$]; 
         TypeSystem`NestedGrid`PackagePrivate`makePathTrail[
          TypeSystem`NestedGrid`PackagePrivate`path$, 
           TypeSystem`NestedGrid`PackagePrivate`makePathElements]), Null :> 
        Spacer[10], Blank[] :> Spacer[10]}], 
      Pattern[TypeSystem`NestedGrid`PackagePrivate`bar, 
        Except[
         Alternatives[
          Blank[Spacer], ""]]] :> 
      TypeSystem`NestedGrid`PackagePrivate`makeFramedPathbar[
       TypeSystem`NestedGrid`PackagePrivate`bar]], 
     TrackedSymbols :> {
      TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$}], 
    TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = Null}, 
    DynamicWrapperBox[
     DynamicBox[ToBoxes[
       Dataset`DatasetContent[
       2, "Path" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$path$$], 
        "Grid" -> Hold[TypeSystem`NestedGrid`PackagePrivate`$grid$$], "State" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$state$$], "VPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$vPos$$], "HPos" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$hPos$$], "TopBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$topBar$$], "BottomBar" -> 
        Hold[TypeSystem`NestedGrid`PackagePrivate`$bottomBar$$], "OutputID" -> 
        Hold[
          TypeSystem`NestedGrid`PackagePrivate`localHold[
          TypeSystem`NestedGrid`PackagePrivate`$outputID$$]]], StandardForm],
      ImageSizeCache->{
       466.00000000000006`, {197.2483885633724, 201.3709714366274}},
      TrackedSymbols:>{
       TypeSystem`NestedGrid`PackagePrivate`$state$$, 
        TypeSystem`NestedGrid`PackagePrivate`$grid$$}], 
     TypeSystem`NestedGrid`PackagePrivate`mouseAnnotation$$ = 
     MouseAnnotation[],
     ImageSizeCache->{
      466.00000000000006`, {197.2483885633724, 201.3709714366274}}],
    BaseStyle->{
     LineBreakWithin -> False, 
      LightDarkAutoColorRules -> <|"MarkedColors" -> True|>},
    DynamicModuleValues:>{},
    Initialization:>(TypeSystem`NestedGrid`PackagePrivate`$outputID$$ = 
     CreateUUID[]),
    UnsavedVariables:>{TypeSystem`NestedGrid`PackagePrivate`$outputID$$}],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Dataset`InterpretDataset[1],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.9964641869877625`*^9, 3.9964931234393024`*^9},
 CellLabel->
  "Out[4333]=",ExpressionUUID->"533a93c0-5a97-a642-a474-91aa7a429ee7"]
}, Open  ]],

Cell[TextData[{
 "If any entry of ",
 Cell[BoxData[
 "finalVerification"], "Input",ExpressionUUID->
  "ece480a1-f073-7e41-a5db-1ee50aeceb1e"],
 " is ",
 ButtonBox["False",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/False"],
 ", or if ",
 Cell[BoxData[
 "CheckSummary"], "Input",ExpressionUUID->
  "ebcaa3b5-45de-544f-9a94-aab718d504e8"],
 " reports a nonempty Failed list, the corresponding identity of the \
manuscript has not been reproduced and the discrepancy must be located before \
the notebook is used as evidence."
}], "Text",
 CellChangeTimes->{{3.9964928995930653`*^9, 
  3.9964929584206486`*^9}},ExpressionUUID->"5bdc6728-1e67-4943-a7e3-\
2382144b1e6d"],

Cell[TextData[{
 "Closing note on method, stated only to the extent established by the code. \
No parameter has been cancelled from a relation set to zero, and every \
factorization used in the analysis is asserted to be exact. No global \
positivity assumption has been imposed, and every simplification that \
requires a parameter to be nonzero carries that condition as an explicit \
assumption. For each kinetic matrix, the regular locus has been determined \
with ",
 ButtonBox["Reduce",
  BaseStyle->"Link",
  ButtonData->"paclet:ref/Reduce"],
 " before its kernel or pseudoinverse is computed.\n\nThe remaining kernel \
calculations fall into two classes. For ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"ker", 
         SuperscriptBox[
          StyleBox["f", "TI"], 
          RowBox[{"(", "0", ")"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$\\ker f^{(0)}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "faeba649-8acc-944c-ab0c-89dbb19befd8"],
 ", a frame is supplied explicitly and verified, while the rank is \
independently asserted to be parameter-independent on the relevant locus. For \
the kernels of ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalGamma]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Gamma$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "35c0211c-c706-ff40-90fa-dcc4066d750a"],
 " arising in the first-class test, ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[CapitalGamma]", TraditionalForm], "errors" -> {}, 
     "input" -> "$\\Gamma$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "869ca76e-f79d-694c-9f2d-312eaf2c6fc2"],
 " is verified to vanish identically, so its kernel dimension is fixed \
independently of the parameters. In both cases, the computation is therefore \
performed on a structurally justified stratum rather than on an implicitly \
generic specialization.\n\nHypothesis H8 is verified rather than assumed, in \
three separate parts and for every system: the kinetic matrix is independent \
of the velocities; the first-order Lagrangian has total degree at most one in \
all extended velocities; and the one-form is both the derivative of that \
Lagrangian with respect to the velocities and independent of those \
velocities.\n\nFinally, the symbolic calculations are reproduced \
independently from the mechanical Lagrangians and the first-order Faddeev\
\[Dash]Jackiw construction, without relying on any software implementation \
associated with the earlier work. The notebook therefore establishes, by \
direct symbolic computation, the correspondence between the mechanical \
formulation, the first-order construction, the parameter stratification, and \
the subsequent constraint and Gauge analysis."
}], "Text",
 CellChangeTimes->{
  3.9964928384245663`*^9, {3.996492983491701*^9, 
   3.996493054037134*^9}},ExpressionUUID->"1ca79e9c-5e8e-f644-a387-\
10dc1c463708"]
}, Open  ]]
}, Open  ]]
},
Editable->False,
Saveable->True,
Deletable->False,
WindowSize->{1152, 651.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
WindowTitle->"Null Modes: E. Chan-L\[OAcute]pez",
DockedCells->{
  Cell[
   BoxData[
    TemplateBox[{
      DynamicBox[
       ToBoxes[
        With[{$CellContext`empty$ = Replace[
             
             CurrentValue[$FrontEndSession, {
              TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
               Blank[List]] :> {}] === {}}, 
         MouseAppearance[
          Button[
           Style[
           "\[LeftPointer] Back", FontFamily -> "Helvetica", FontSize -> 10.5,
             FontColor -> If[$CellContext`empty$, 
              Lighter[Gray, 0.5], 
              Darker[Blue]]], 
           If[
            Not[$CellContext`empty$], 
            Module[{$CellContext`h$}, $CellContext`h$ = Replace[
                
                CurrentValue[$FrontEndSession, {
                 TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
                  Blank[List]] :> {}]; 
             If[$CellContext`h$ =!= {}, 
               CurrentValue[$FrontEndSession, {
                  TaggingRules, "TOCHistory:NullModesSupplement"}] = 
                Most[$CellContext`h$]; If[Length[$CellContext`h$] >= 2, 
                 NotebookLocate[
                  Part[$CellContext`h$, -2]], 
                 NotebookLocate["toc"]]]]], Appearance -> None, BaseStyle -> 
           "Hyperlink", FrameMargins -> 0, ContentPadding -> False, Method -> 
           "Queued"], 
          If[$CellContext`empty$, "Arrow", "LinkHand"]]], StandardForm]], 
      TemplateBox[{10}, "Spacer1"], 
      StyleBox[
      "\"\[VerticalSeparator]\"", FontSize -> 10.5, FontColor -> 
       RGBColor[0.8, 0.8, 0.8], StripOnInput -> False], 
      TemplateBox[{10}, "Spacer1"], 
      TagBox[
       ButtonBox[
        StyleBox[
        "\"\[UpArrow] Contents\"", FontFamily -> "Helvetica", FontSize -> 
         10.5, FontColor -> RGBColor[0, 0, 
           Rational[2, 3]], StripOnInput -> False], 
        ButtonFunction :> (
         CurrentValue[$FrontEndSession, {
            TaggingRules, "TOCHistory:NullModesSupplement"}] = {}; 
         NotebookLocate["toc"]), Appearance -> None, BaseStyle -> "Hyperlink",
         FrameMargins -> 0, ContentPadding -> False, Method -> "Queued", 
        Evaluator -> Automatic], 
       MouseAppearanceTag["LinkHand"]], 
      TemplateBox[{14}, "Spacer1"], 
      DynamicBox[
       ToBoxes[
        With[{$CellContext`h$ = Replace[
            
            CurrentValue[$FrontEndSession, {
             TaggingRules, "TOCHistory:NullModesSupplement"}], Except[
              Blank[List]] :> {}]}, 
         Style[
          If[$CellContext`h$ === {}, "", 
           Last[$CellContext`h$]], FontFamily -> "Helvetica", FontSize -> 
          10.5 - 1.5, FontSlant -> Italic, FontColor -> Lighter[Gray, 0.2]]], 
        StandardForm]]}, "RowDefault"]], "DockedCell", 
   CellFrame -> {{0, 0}, {0.4, 0}}, CellFrameColor -> 
   RGBColor[0.825, 0.825, 0.825], CellMargins -> {{16, 4}, {1, 1}}, 
   CellFrameMargins -> {{0, 0}, {1, 1}}, Background -> GrayLevel[0.985], 
   ShowStringCharacters -> False, LineSpacing -> {1, 0}]},
ShowCellBracket->False,
FrontEndVersion->"15.0 para Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0382e913-ba4a-4943-93dc-ca67787f96f3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "section0"->{
  Cell[67382, 1654, 752, 12, 71, "Section",ExpressionUUID->"934e4654-dbe0-b44e-8f69-b360348fcfef",
   CellTags->"section0"]},
 "section1"->{
  Cell[72194, 1778, 685, 12, 71, "Section",ExpressionUUID->"20b7c993-94c7-a947-be95-c150cf1565c4",
   CellTags->"section1"]},
 "section10"->{
  Cell[589717, 16384, 801, 13, 70, "Section",ExpressionUUID->"7a94f745-4395-c84c-9bb7-b29aef45ac11",
   CellTags->"section10"]},
 "section11"->{
  Cell[602651, 16643, 832, 14, 70, "Section",ExpressionUUID->"2dbbfe68-3916-3641-9476-8e41f62ba8a3",
   CellTags->"section11"]},
 "section2"->{
  Cell[83894, 2082, 700, 12, 71, "Section",ExpressionUUID->"f172f760-0088-1e42-8c37-e171db23cfda",
   CellTags->"section2"]},
 "section3"->{
  Cell[147889, 3608, 735, 12, 70, "Section",ExpressionUUID->"79fa170b-396c-f546-8573-f93c8fe78543",
   CellTags->"section3"]},
 "section4"->{
  Cell[178382, 4359, 768, 13, 70, "Section",ExpressionUUID->"ab966f4d-6e6e-da48-b401-caf81943dc4d",
   CellTags->"section4"]},
 "section5"->{
  Cell[242565, 6283, 811, 13, 71, "Section",ExpressionUUID->"e22127e9-7d18-6f49-9a2a-aecb30567d4f",
   CellTags->"section5"]},
 "section6"->{
  Cell[285297, 7591, 836, 14, 71, "Section",ExpressionUUID->"408b1b1e-725f-9f4a-945f-7bacd37851a6",
   CellTags->"section6"]},
 "section7"->{
  Cell[335800, 9124, 838, 14, 70, "Section",ExpressionUUID->"0b4536d8-1357-084d-af9d-a6396f90c428",
   CellTags->"section7"]},
 "section8"->{
  Cell[372733, 10237, 788, 13, 71, "Section",ExpressionUUID->"512f72dc-8577-5848-bb4b-3a4a4e8ddd6a",
   CellTags->"section8"]},
 "section9"->{
  Cell[488781, 13505, 821, 14, 70, "Section",ExpressionUUID->"69ae874c-e481-d342-91a0-daff0fc7c652",
   CellTags->"section9"]},
 "subsection21"->{
  Cell[85556, 2115, 1274, 22, 63, "Subsection",ExpressionUUID->"8111fb67-c990-3f4e-8305-81c0115961c4",
   CellTags->"subsection21"]},
 "subsection22"->{
  Cell[94479, 2322, 1267, 21, 70, "Subsection",ExpressionUUID->"75a68c74-34fc-3846-a1bf-6f60dd3a088d",
   CellTags->"subsection22"]},
 "subsection23"->{
  Cell[101702, 2512, 1261, 21, 63, "Subsection",ExpressionUUID->"bd7e6587-eeb0-124d-9113-9ad9bee8809f",
   CellTags->"subsection23"]},
 "subsection24"->{
  Cell[108053, 2689, 1311, 22, 63, "Subsection",ExpressionUUID->"17843d6e-38db-214d-b800-6216ce39ac42",
   CellTags->"subsection24"]},
 "subsection25"->{
  Cell[124084, 3051, 1289, 22, 63, "Subsection",ExpressionUUID->"8b051e11-4296-b943-a47f-10058964a444",
   CellTags->"subsection25"]},
 "subsection26"->{
  Cell[134818, 3319, 1293, 22, 63, "Subsection",ExpressionUUID->"49c9d30d-b8ee-764c-891e-544b00177be7",
   CellTags->"subsection26"]},
 "subsection81"->{
  Cell[373546, 10254, 1370, 23, 63, "Subsection",ExpressionUUID->"48ab9066-8be7-0644-a734-ac8a667f9979",
   CellTags->"subsection81"]},
 "subsection82"->{
  Cell[415214, 11391, 1388, 24, 70, "Subsection",ExpressionUUID->"0581ca8b-d1a7-cb4a-9646-e38b0a89da77",
   CellTags->"subsection82"]},
 "subsection83"->{
  Cell[423292, 11623, 1358, 23, 70, "Subsection",ExpressionUUID->"da600bca-8ead-4043-8e66-5333925d8d1c",
   CellTags->"subsection83"]},
 "subsection84"->{
  Cell[439811, 12066, 1388, 24, 63, "Subsection",ExpressionUUID->"837c8a03-97e6-a442-8fb9-6614ad32e9bf",
   CellTags->"subsection84"]},
 "subsection91"->{
  Cell[516489, 14335, 1393, 23, 70, "Subsection",ExpressionUUID->"4fec6e2a-485d-964e-961b-45824b2a2c34",
   CellTags->"subsection91"]},
 "subsection92"->{
  Cell[539735, 15006, 1416, 23, 70, "Subsection",ExpressionUUID->"39ad2418-a756-9b41-a04b-d5415b9b7bde",
   CellTags->"subsection92"]},
 "toc"->{
  Cell[6096, 125, 61261, 1525, 1269, "Text",ExpressionUUID->"64557e9e-e79e-1c4e-84be-8d5239bc5ff3",
   CellTags->"toc"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"section0", 716589, 18820},
 {"section1", 716730, 18823},
 {"section10", 716872, 18826},
 {"section11", 717017, 18829},
 {"section2", 717161, 18832},
 {"section3", 717302, 18835},
 {"section4", 717444, 18838},
 {"section5", 717586, 18841},
 {"section6", 717728, 18844},
 {"section7", 717870, 18847},
 {"section8", 718012, 18850},
 {"section9", 718155, 18853},
 {"subsection21", 718302, 18856},
 {"subsection22", 718455, 18859},
 {"subsection23", 718608, 18862},
 {"subsection24", 718762, 18865},
 {"subsection25", 718916, 18868},
 {"subsection26", 719070, 18871},
 {"subsection81", 719224, 18874},
 {"subsection82", 719379, 18877},
 {"subsection83", 719534, 18880},
 {"subsection84", 719689, 18883},
 {"subsection91", 719844, 18886},
 {"subsection92", 719999, 18889},
 {"toc", 720145, 18892}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[618, 23, 608, 11, 167, "Title",ExpressionUUID->"58c51984-a851-7542-be82-2521a37c5377"],
Cell[1229, 36, 4864, 87, 456, "Text",ExpressionUUID->"da4f34a1-09ae-4140-a7f6-1de961575a4a"],
Cell[6096, 125, 61261, 1525, 1269, "Text",ExpressionUUID->"64557e9e-e79e-1c4e-84be-8d5239bc5ff3",
 CellTags->"toc"],
Cell[CellGroupData[{
Cell[67382, 1654, 752, 12, 71, "Section",ExpressionUUID->"934e4654-dbe0-b44e-8f69-b360348fcfef",
 CellTags->"section0"],
Cell[68137, 1668, 3540, 91, 253, "Text",ExpressionUUID->"e4cc6ccf-f53c-8a4b-913b-05a7a4e6c54e"],
Cell[71680, 1761, 477, 12, 67, "Code",ExpressionUUID->"a85e2b1e-8761-e345-9588-5cb683a0bf78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72194, 1778, 685, 12, 71, "Section",ExpressionUUID->"20b7c993-94c7-a947-be95-c150cf1565c4",
 CellTags->"section1"],
Cell[72882, 1792, 1002, 26, 77, "Text",ExpressionUUID->"28590d63-37c1-6b44-98bd-184473fcb497"],
Cell[73887, 1820, 5151, 128, 524, "Code",ExpressionUUID->"b9678f11-2fb1-f64b-a625-8e1a821b2588"],
Cell[79041, 1950, 477, 10, 55, "Text",ExpressionUUID->"c5cae618-a342-fc47-9043-0d495a152d5d"],
Cell[79521, 1962, 4336, 115, 541, "Code",ExpressionUUID->"68941b56-0a0b-8e48-bdab-d8397b98e2bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83894, 2082, 700, 12, 71, "Section",ExpressionUUID->"f172f760-0088-1e42-8c37-e171db23cfda",
 CellTags->"section2"],
Cell[84597, 2096, 934, 15, 121, "Text",ExpressionUUID->"28fc08c5-9fe4-f94b-b8fa-fbe3843825bf"],
Cell[CellGroupData[{
Cell[85556, 2115, 1274, 22, 63, "Subsection",ExpressionUUID->"8111fb67-c990-3f4e-8305-81c0115961c4",
 CellTags->"subsection21"],
Cell[86833, 2139, 7609, 178, 647, "Code",ExpressionUUID->"92d5a51f-58c4-1747-a51f-d280bda70d3f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94479, 2322, 1267, 21, 70, "Subsection",ExpressionUUID->"75a68c74-34fc-3846-a1bf-6f60dd3a088d",
 CellTags->"subsection22"],
Cell[95749, 2345, 4103, 107, 69, "Text",ExpressionUUID->"d85af8a6-70b5-6047-a5d0-9287fdc49602"],
Cell[99855, 2454, 1810, 53, 208, "Code",ExpressionUUID->"083d9384-fce1-2e46-ad12-ac4460f747f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101702, 2512, 1261, 21, 63, "Subsection",ExpressionUUID->"bd7e6587-eeb0-124d-9113-9ad9bee8809f",
 CellTags->"subsection23"],
Cell[102966, 2535, 5050, 149, 401, "Code",ExpressionUUID->"dc527db7-ad0a-0142-bd1a-534c19d7d34b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108053, 2689, 1311, 22, 63, "Subsection",ExpressionUUID->"17843d6e-38db-214d-b800-6216ce39ac42",
 CellTags->"subsection24"],
Cell[109367, 2713, 14680, 333, 1191, "Code",ExpressionUUID->"b9458454-bcc0-204b-9870-93f3597a5fbc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124084, 3051, 1289, 22, 63, "Subsection",ExpressionUUID->"8b051e11-4296-b943-a47f-10058964a444",
 CellTags->"subsection25"],
Cell[125376, 3075, 1236, 32, 78, "Text",ExpressionUUID->"dcf33990-ac65-0e46-b00d-c52363f39b14"],
Cell[126615, 3109, 8166, 205, 664, "Code",ExpressionUUID->"9bf4ea20-9c00-4749-819f-d4943f02e3d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134818, 3319, 1293, 22, 63, "Subsection",ExpressionUUID->"49c9d30d-b8ee-764c-891e-544b00177be7",
 CellTags->"subsection26"],
Cell[136114, 3343, 3408, 79, 186, "Text",ExpressionUUID->"8676eada-84d9-1247-9ced-9661eaa9656c"],
Cell[139525, 3424, 8315, 178, 682, "Code",ExpressionUUID->"825fae31-b319-6747-99bd-ef583a1b3c43"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147889, 3608, 735, 12, 70, "Section",ExpressionUUID->"79fa170b-396c-f546-8573-f93c8fe78543",
 CellTags->"section3"],
Cell[148627, 3622, 774, 13, 70, "Text",ExpressionUUID->"4a2b57a3-dfae-4844-ace4-f832992b0deb"],
Cell[149404, 3637, 24889, 606, 70, "Code",ExpressionUUID->"08b90d13-c162-a349-b396-138a453b7685"],
Cell[174296, 4245, 524, 12, 70, "Text",ExpressionUUID->"b0c7d603-462d-7a4a-b62b-3c2376ab7f7a"],
Cell[CellGroupData[{
Cell[174845, 4261, 2921, 74, 70, "Code",ExpressionUUID->"1dd52f6a-f184-ce42-9c9a-db00674eaba2"],
Cell[177769, 4337, 564, 16, 70, "Output",ExpressionUUID->"1af160e4-80e1-2343-89ec-ddc466e2e112"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178382, 4359, 768, 13, 70, "Section",ExpressionUUID->"ab966f4d-6e6e-da48-b401-caf81943dc4d",
 CellTags->"section4"],
Cell[179153, 4374, 2420, 58, 70, "Text",ExpressionUUID->"65ef633f-6de5-b34d-8337-28a87a8bf820"],
Cell[CellGroupData[{
Cell[181598, 4436, 2481, 77, 70, "Code",ExpressionUUID->"a67948c7-e037-9647-bf4b-1e6ed5f20436"],
Cell[184082, 4515, 1573, 53, 70, "Output",ExpressionUUID->"219d27f9-758e-3f47-9cd3-5bdf3bb654c7"]
}, Open  ]],
Cell[185670, 4571, 2069, 55, 70, "Text",ExpressionUUID->"0ef8deb1-6b29-6448-98f9-c3dabf7f0f31"],
Cell[CellGroupData[{
Cell[187764, 4630, 609, 16, 70, "Code",ExpressionUUID->"bf85d61b-9f84-e14b-8004-06b35fa1217e"],
Cell[188376, 4648, 516, 15, 70, "Output",ExpressionUUID->"b744f81c-d373-9e47-b819-1070d924acf9"],
Cell[188895, 4665, 531, 15, 70, "Output",ExpressionUUID->"ab65e562-e432-9245-88f6-a4766b3b62e4"]
}, Open  ]],
Cell[189441, 4683, 698, 17, 70, "Text",ExpressionUUID->"7d350820-52d6-a646-b7d0-aef1be893695"],
Cell[CellGroupData[{
Cell[190164, 4704, 271, 7, 70, "Code",ExpressionUUID->"44a31545-df91-1943-88a1-c549993604fc"],
Cell[190438, 4713, 568, 13, 32, "Output",ExpressionUUID->"03fc92f6-24bc-0346-bf06-f80e0bddd59d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191043, 4731, 599, 15, 67, "Code",ExpressionUUID->"15ac4db4-1438-ec4b-abc4-06422fa85142"],
Cell[191645, 4748, 525, 15, 32, "Output",ExpressionUUID->"4d1f8fcd-79a2-174a-b66c-e22c3c19762a"]
}, Open  ]],
Cell[192185, 4766, 1915, 49, 71, "Text",ExpressionUUID->"c8ff8d61-84c0-df47-9425-970ac6233b8b"],
Cell[CellGroupData[{
Cell[194125, 4819, 4274, 113, 383, "Code",ExpressionUUID->"4c10d07a-beea-f740-bec9-fa19888335dd"],
Cell[198402, 4934, 509, 15, 32, "Output",ExpressionUUID->"9e3caa32-fc63-004f-8a25-a04d131b3f29"],
Cell[198914, 4951, 527, 15, 32, "Output",ExpressionUUID->"e3877a54-0836-8d46-a609-b7eb8661cd50"],
Cell[199444, 4968, 552, 16, 32, "Output",ExpressionUUID->"b15278cb-dbdb-1948-94e6-6aa2de699fb4"],
Cell[199999, 4986, 566, 16, 32, "Output",ExpressionUUID->"b504afd3-94c0-1a47-9398-b7c57e334a4e"],
Cell[200568, 5004, 562, 16, 32, "Output",ExpressionUUID->"e13d811f-ea11-884c-b2e6-5e9690a89821"]
}, Open  ]],
Cell[201145, 5023, 117, 0, 33, "Text",ExpressionUUID->"22c64ce3-299f-ae47-8a5c-b79b8309dd04"],
Cell[CellGroupData[{
Cell[201287, 5027, 1364, 42, 172, "Code",ExpressionUUID->"4f7f2e43-14f9-8547-a243-4fa502a434f5"],
Cell[202654, 5071, 13984, 415, 807, "Output",ExpressionUUID->"55f93edb-f6c2-e64c-9cdb-1c21e4aaf195"]
}, Open  ]],
Cell[216653, 5489, 3345, 88, 70, "Text",ExpressionUUID->"166a5a61-e441-df4d-8862-9cfe215ac4fd"],
Cell[CellGroupData[{
Cell[220023, 5581, 2174, 59, 225, "Code",ExpressionUUID->"0365d7cc-28e6-944a-88ec-ffbce8d2d69a"],
Cell[222200, 5642, 518, 15, 32, "Output",ExpressionUUID->"8396293a-75c7-504c-861e-ac5a039598e6"],
Cell[222721, 5659, 533, 15, 32, "Output",ExpressionUUID->"74f20fad-aa45-2f44-8243-21a05fdc847b"],
Cell[223257, 5676, 510, 15, 32, "Output",ExpressionUUID->"4ca9ea22-f49d-3e4b-912a-8e1aa9d33391"],
Cell[223770, 5693, 505, 15, 32, "Output",ExpressionUUID->"3323b990-5b29-2943-8643-988ec0ab7248"],
Cell[224278, 5710, 503, 15, 32, "Output",ExpressionUUID->"0597d437-2c3e-1e46-af4b-d25e2c00da86"],
Cell[224784, 5727, 510, 15, 32, "Output",ExpressionUUID->"de80557b-65d4-9745-8329-4bed8b229feb"],
Cell[225297, 5744, 6580, 210, 265, "Output",ExpressionUUID->"ba90781d-258b-284d-b559-1ec39d6f3085"],
Cell[231880, 5956, 4598, 144, 180, "Output",ExpressionUUID->"9e9883d8-99db-914a-99d5-a5d6ac2bac3b"]
}, Open  ]],
Cell[236493, 6103, 1389, 36, 33, "Text",ExpressionUUID->"db9afdcb-323e-b146-8d3f-412110caaeb4"],
Cell[CellGroupData[{
Cell[237907, 6143, 1034, 28, 137, "Code",ExpressionUUID->"999a79d5-15a4-eb43-bd80-204ab8ddec13"],
Cell[238944, 6173, 537, 15, 70, "Output",ExpressionUUID->"0cc45c44-6837-1b4e-9b99-21eecca30f86"],
Cell[239484, 6190, 180, 3, 70, "Output",ExpressionUUID->"63cb3e38-667f-3147-996d-08c5322ee462"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239701, 6198, 456, 12, 85, "Code",ExpressionUUID->"59e7578b-47f7-3c46-9b73-79c148c8e0f2"],
Cell[240160, 6212, 547, 16, 32, "Output",ExpressionUUID->"1e0954a5-6954-0e43-bad9-85b816812a24"],
Cell[240710, 6230, 425, 9, 32, "Output",ExpressionUUID->"0d7e9c18-a171-5642-a847-16e07757237e"]
}, Open  ]],
Cell[241150, 6242, 1378, 36, 33, "Text",ExpressionUUID->"4d0ba552-e427-9747-b831-4476d8293f62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242565, 6283, 811, 13, 71, "Section",ExpressionUUID->"e22127e9-7d18-6f49-9a2a-aecb30567d4f",
 CellTags->"section5"],
Cell[243379, 6298, 995, 25, 55, "Text",ExpressionUUID->"1b1eb7ec-cdb9-3549-b1b2-a0263df27be3"],
Cell[CellGroupData[{
Cell[244399, 6327, 1374, 42, 208, "Code",ExpressionUUID->"fa978d46-71a1-f44a-b1a0-e89d041e8757"],
Cell[245776, 6371, 836, 25, 63, "Output",ExpressionUUID->"8d09a5aa-acd9-504d-bc8c-b0cb4d027aba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246649, 6401, 506, 14, 67, "Code",ExpressionUUID->"39cb2116-b4f6-f040-bdac-368930c44735"],
Cell[247158, 6417, 508, 15, 32, "Output",ExpressionUUID->"6b35957f-6c0c-bb42-aa21-b9b715f884f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247703, 6437, 290, 7, 70, "Code",ExpressionUUID->"7ab53605-1918-0c4e-b0d1-39bbc3714a10"],
Cell[247996, 6446, 754, 19, 70, "Output",ExpressionUUID->"f0c2b700-4bdc-a640-976d-5cff0b615576"]
}, Open  ]],
Cell[248765, 6468, 955, 23, 70, "Text",ExpressionUUID->"72f06cc3-a33b-c149-9fe9-a9dfa492b800"],
Cell[CellGroupData[{
Cell[249745, 6495, 2883, 79, 70, "Code",ExpressionUUID->"78f5b4f3-1c29-2343-8f1c-a95e81bd5885"],
Cell[252631, 6576, 512, 15, 70, "Output",ExpressionUUID->"3b5f8b58-4a69-474f-a284-8072f7fe7aaf"],
Cell[253146, 6593, 525, 15, 70, "Output",ExpressionUUID->"a97acbfe-aeb5-2142-8c87-f9725318af3c"],
Cell[253674, 6610, 528, 15, 70, "Output",ExpressionUUID->"92045497-7160-ff47-a93d-33ca0d419162"],
Cell[254205, 6627, 553, 16, 70, "Output",ExpressionUUID->"1c23e179-ce40-0b42-93f2-2b43402a8c12"],
Cell[254761, 6645, 570, 16, 70, "Output",ExpressionUUID->"b0c93000-87da-5a44-acc5-699746cd5ad6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255368, 6666, 902, 26, 70, "Code",ExpressionUUID->"ab355262-3e1d-3c4d-af98-d3e5c33ef3fd"],
Cell[256273, 6694, 10762, 319, 70, "Output",ExpressionUUID->"f2e40a97-b3a6-6c4e-9d1f-f105ebeed023"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267072, 7018, 1254, 34, 70, "Code",ExpressionUUID->"67b87c92-b0d6-0e4d-81b0-435a7e77c3e4"],
Cell[268329, 7054, 520, 15, 70, "Output",ExpressionUUID->"5006c94f-26ad-6a42-b2a1-8deb3efc125f"],
Cell[268852, 7071, 516, 15, 70, "Output",ExpressionUUID->"bdc74cff-f9f5-1d47-95b6-d80d8314d7ec"],
Cell[269371, 7088, 6595, 210, 70, "Output",ExpressionUUID->"295267b1-acd4-574c-b7ff-a2d71553f35d"],
Cell[275969, 7300, 4604, 144, 180, "Output",ExpressionUUID->"4a89e033-b8d1-3b48-9f11-d4c00fd7def5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280610, 7449, 1008, 27, 137, "Code",ExpressionUUID->"82e82c65-4495-7b43-84ce-078c712ad3e8"],
Cell[281621, 7478, 519, 15, 32, "Output",ExpressionUUID->"e837c814-acce-5e43-993a-a6edf09c8aac"],
Cell[282143, 7495, 178, 3, 32, "Output",ExpressionUUID->"a337147d-e6a8-7346-90ab-ca21783de41d"]
}, Open  ]],
Cell[282336, 7501, 660, 15, 55, "Text",ExpressionUUID->"19b47dc4-10df-1142-8bd9-1cb56fd3c1b2"],
Cell[CellGroupData[{
Cell[283021, 7520, 711, 19, 102, "Code",ExpressionUUID->"0340acb0-a04b-9840-ac1c-63e38f4f0646"],
Cell[283735, 7541, 551, 16, 32, "Output",ExpressionUUID->"2df2533c-783d-4541-afd9-e06238cba31a"],
Cell[284289, 7559, 529, 15, 32, "Output",ExpressionUUID->"5e7d809f-774c-234e-ae64-9ade932d7480"],
Cell[284821, 7576, 427, 9, 32, "Output",ExpressionUUID->"18c28ea9-3c85-0540-a604-7750729843ec"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285297, 7591, 836, 14, 71, "Section",ExpressionUUID->"408b1b1e-725f-9f4a-945f-7bacd37851a6",
 CellTags->"section6"],
Cell[286136, 7607, 630, 11, 77, "Text",ExpressionUUID->"87311e35-399f-b34e-b55a-bdf807fdd3af"],
Cell[CellGroupData[{
Cell[286791, 7622, 3049, 91, 278, "Code",ExpressionUUID->"af32322f-8d82-f247-89a5-1b786f4422f8"],
Cell[289843, 7715, 1020, 33, 119, "Output",ExpressionUUID->"eb5c8ea1-b681-1644-9f1d-f044a820f94e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290900, 7753, 1030, 30, 67, "Code",ExpressionUUID->"7fe5aa8f-abf7-6149-92ec-afada402266b"],
Cell[291933, 7785, 518, 15, 32, "Output",ExpressionUUID->"2510a15f-2414-8f43-a191-7b0e33796d2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292488, 7805, 244, 6, 50, "Code",ExpressionUUID->"92e7d33e-2e72-dc44-8ef2-1b2b092bd65f"],
Cell[292735, 7813, 484, 10, 32, "Output",ExpressionUUID->"d50b83f4-eec2-1f40-9a1a-2c1540679b87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293256, 7828, 2879, 81, 331, "Code",ExpressionUUID->"66c4b946-1030-0648-889c-e9e816ff0202"],
Cell[296138, 7911, 513, 15, 32, "Output",ExpressionUUID->"e7eea0c2-cb9d-e447-a21b-4883f9e92271"],
Cell[296654, 7928, 521, 15, 32, "Output",ExpressionUUID->"a2f2eb93-19b4-fd4b-aa89-ff35a2ff8119"],
Cell[297178, 7945, 554, 16, 32, "Output",ExpressionUUID->"42a6ae80-a3bf-d742-8f94-24ff23b1ab40"],
Cell[297735, 7963, 573, 16, 70, "Output",ExpressionUUID->"aa604e6c-c298-8644-b243-31e20a1adcdb"],
Cell[298311, 7981, 524, 15, 70, "Output",ExpressionUUID->"81777cd2-ef32-ec41-9f49-bfa3c0762312"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298872, 8001, 857, 24, 70, "Code",ExpressionUUID->"920f2d43-ec81-f142-acef-69e38406f101"],
Cell[299732, 8027, 15993, 470, 70, "Output",ExpressionUUID->"88704239-7816-b84e-b9db-54ea271b29fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[315762, 8502, 966, 25, 70, "Code",ExpressionUUID->"610f4bb7-e7e0-e640-84ca-a7c0cf7c6e0e"],
Cell[316731, 8529, 511, 15, 70, "Output",ExpressionUUID->"5bf65eef-0183-3d49-bd7e-14c87846e478"],
Cell[317245, 8546, 525, 15, 70, "Output",ExpressionUUID->"7a8c6399-1600-824b-8e5a-8fe83eed294e"],
Cell[317773, 8563, 6614, 211, 70, "Output",ExpressionUUID->"6fbf0eec-3a9f-2441-a48b-c4a52d3fbb7b"],
Cell[324390, 8776, 4618, 144, 70, "Output",ExpressionUUID->"79a58e39-625e-b242-8961-11fd9111732b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329045, 8925, 1139, 31, 70, "Code",ExpressionUUID->"3cbae6a0-6ad2-dd4f-b6d4-5b91c3ec6435"],
Cell[330187, 8958, 520, 15, 70, "Output",ExpressionUUID->"35dc6155-7f79-cf45-acfa-72e1224a58c5"],
Cell[330710, 8975, 180, 3, 70, "Output",ExpressionUUID->"0e4d40db-d02c-ee4e-9638-7e779ee802ea"]
}, Open  ]],
Cell[330905, 8981, 1593, 40, 70, "Text",ExpressionUUID->"9855945d-a9b0-124c-9f8e-32e8b8a52366"],
Cell[CellGroupData[{
Cell[332523, 9025, 1194, 31, 70, "Code",ExpressionUUID->"7be72562-9d1e-2246-8c54-4a8c2329f4b5"],
Cell[333720, 9058, 539, 15, 70, "Output",ExpressionUUID->"e54525b2-ca78-e247-b276-5cdf9816faa3"],
Cell[334262, 9075, 527, 15, 70, "Output",ExpressionUUID->"f5805d4b-113e-ba4e-94c5-4bb3fbef94e8"],
Cell[334792, 9092, 527, 15, 70, "Output",ExpressionUUID->"d39266f4-0620-4446-a982-86661b9de15b"],
Cell[335322, 9109, 429, 9, 70, "Output",ExpressionUUID->"46983b23-04b3-d944-984f-e2aa5b4cf169"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[335800, 9124, 838, 14, 70, "Section",ExpressionUUID->"0b4536d8-1357-084d-af9d-a6396f90c428",
 CellTags->"section7"],
Cell[336641, 9140, 1324, 28, 70, "Text",ExpressionUUID->"53db6272-e2c4-7345-93a0-0d2078933dc1"],
Cell[CellGroupData[{
Cell[337990, 9172, 1751, 47, 70, "Code",ExpressionUUID->"eba01f06-07dc-1042-a2fe-92290a7db9cc"],
Cell[339744, 9221, 526, 15, 70, "Output",ExpressionUUID->"fb2a2244-3af7-6649-bc50-d83708027999"],
Cell[340273, 9238, 554, 16, 70, "Output",ExpressionUUID->"498e49fb-f0ff-e14f-a55f-d9be3ee7b9a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[340864, 9259, 847, 24, 70, "Code",ExpressionUUID->"9dc50798-300e-d142-8d87-590bf005fb0c"],
Cell[341714, 9285, 15138, 447, 70, "Output",ExpressionUUID->"deef3605-b60d-9c4e-82aa-90f9b39b5b49"]
}, Open  ]],
Cell[CellGroupData[{
Cell[356889, 9737, 1210, 30, 70, "Code",ExpressionUUID->"e9cafa61-c5cb-d94e-bc58-5c7f4594afcd"],
Cell[358102, 9769, 543, 16, 70, "Output",ExpressionUUID->"dd0acca7-0b30-8342-b64e-242c37e91049"],
Cell[358648, 9787, 6593, 210, 265, "Output",ExpressionUUID->"da1e8e38-f2ab-684f-b04b-8db224bb6290"],
Cell[365244, 9999, 4604, 144, 180, "Output",ExpressionUUID->"51da6035-49ac-194a-9816-98ecfc9b843f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369885, 10148, 436, 11, 67, "Code",ExpressionUUID->"502ad8f3-5257-bc40-bf69-3e0875dde2a7"],
Cell[370324, 10161, 289, 7, 32, "Output",ExpressionUUID->"3411c794-1b7f-0e47-87bf-f40abb291b1b"]
}, Open  ]],
Cell[370628, 10171, 207, 3, 33, "Text",ExpressionUUID->"d26289e8-6732-a34b-b396-bf6dea441b16"],
Cell[CellGroupData[{
Cell[370860, 10178, 698, 17, 102, "Code",ExpressionUUID->"0142620a-d26c-404b-b5f5-408304c29c7a"],
Cell[371561, 10197, 552, 16, 32, "Output",ExpressionUUID->"8dfe1a3c-f555-9f4e-a1e3-0bed5a788d15"],
Cell[372116, 10215, 568, 16, 32, "Output",ExpressionUUID->"e825e3a7-8070-784a-9cdb-aa5258c08f9a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[372733, 10237, 788, 13, 71, "Section",ExpressionUUID->"512f72dc-8577-5848-bb4b-3a4a4e8ddd6a",
 CellTags->"section8"],
Cell[CellGroupData[{
Cell[373546, 10254, 1370, 23, 63, "Subsection",ExpressionUUID->"48ab9066-8be7-0644-a734-ac8a667f9979",
 CellTags->"subsection81"],
Cell[374919, 10279, 3001, 78, 77, "Text",ExpressionUUID->"0cd537d5-89f3-3944-a0c5-944b4bfb9157"],
Cell[CellGroupData[{
Cell[377945, 10361, 12629, 287, 1068, "Code",ExpressionUUID->"8951e527-8151-c94e-9e65-2481ccd8c798"],
Cell[390577, 10650, 907, 20, 70, "Output",ExpressionUUID->"87580793-3036-cc49-a394-2179d5eec0d9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[391521, 10675, 2256, 56, 70, "Code",ExpressionUUID->"bb0bd553-7948-ad48-9a3e-9f8cb26abbf3"],
Cell[393780, 10733, 534, 15, 70, "Output",ExpressionUUID->"76e65c0e-5294-e14b-b5b9-d76eefe5ac03"],
Cell[394317, 10750, 536, 15, 70, "Output",ExpressionUUID->"431c2e6f-d7cb-f841-9c9c-0efdccb595e4"],
Cell[394856, 10767, 551, 16, 70, "Output",ExpressionUUID->"0dab8b38-faf7-6940-b03b-51415827f8d7"],
Cell[395410, 10785, 551, 16, 70, "Output",ExpressionUUID->"5e2cf47d-3049-2446-aa82-f9db5e7d93da"],
Cell[395964, 10803, 545, 16, 70, "Output",ExpressionUUID->"834c235e-5696-1c40-aad2-b43500f72544"]
}, Open  ]],
Cell[396524, 10822, 841, 18, 70, "Text",ExpressionUUID->"9355a892-f151-d344-90e9-8308275d87fe"],
Cell[CellGroupData[{
Cell[397390, 10844, 747, 17, 70, "Code",ExpressionUUID->"451c020c-4109-314a-83da-6201463fc6b5"],
Cell[398140, 10863, 437, 12, 70, "Output",ExpressionUUID->"fe64353b-d202-c745-ae43-010cf0637799"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398614, 10880, 1299, 34, 70, "Code",ExpressionUUID->"3d8d637c-5a41-1148-85ef-3258f3a58d45"],
Cell[399916, 10916, 6676, 212, 70, "Output",ExpressionUUID->"4d067fe6-dede-9941-8709-c6635a591584"],
Cell[406595, 11130, 4660, 145, 70, "Output",ExpressionUUID->"5a6c420a-6f1f-5842-8502-911236b07f73"],
Cell[411258, 11277, 270, 6, 70, "Output",ExpressionUUID->"11ed9afc-213c-0148-866c-4005f7ba7fee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[411565, 11288, 1041, 23, 70, "Code",ExpressionUUID->"a3ee35ea-4b87-044a-a64e-55bfea9bb288"],
Cell[412609, 11313, 564, 16, 70, "Output",ExpressionUUID->"8cd60e7b-8b30-ce45-a2f5-5718a2d31fd0"],
Cell[413176, 11331, 561, 16, 70, "Output",ExpressionUUID->"222b7952-1b61-1f41-9aa7-0bece5b570d2"],
Cell[413740, 11349, 557, 16, 70, "Output",ExpressionUUID->"3e3daf08-1f78-044c-bbb8-6e6795f8f88b"]
}, Open  ]],
Cell[414312, 11368, 865, 18, 70, "Text",ExpressionUUID->"557959f0-6100-3142-bd7d-4f1e021ebb33"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415214, 11391, 1388, 24, 70, "Subsection",ExpressionUUID->"0581ca8b-d1a7-cb4a-9646-e38b0a89da77",
 CellTags->"subsection82"],
Cell[416605, 11417, 556, 14, 70, "Text",ExpressionUUID->"9b3d93d4-3739-4d4e-b3e0-9741a1d74dc2"],
Cell[CellGroupData[{
Cell[417186, 11435, 363, 10, 70, "Code",ExpressionUUID->"2e34e6e7-fda9-dc41-b270-b098417cfec3"],
Cell[417552, 11447, 833, 26, 70, "Output",ExpressionUUID->"2a7a940c-31e6-464f-9dcb-c6e95ee1d69e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418422, 11478, 1057, 27, 70, "Code",ExpressionUUID->"28848668-8190-a544-b5a5-9591843ba922"],
Cell[419482, 11507, 525, 15, 70, "Output",ExpressionUUID->"b92be6b2-26d2-0544-a497-b1831eece336"],
Cell[420010, 11524, 452, 13, 70, "Output",ExpressionUUID->"b0c81d78-ee89-d741-8715-8d6419ffbbf1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[420499, 11542, 667, 19, 70, "Code",ExpressionUUID->"29b2d4b2-097a-1749-8066-9a6e0bbaa4ea"],
Cell[421169, 11563, 534, 15, 70, "Output",ExpressionUUID->"514c99d0-8ac2-6942-9cdf-87722d040e07"]
}, Open  ]],
Cell[421718, 11581, 1537, 37, 70, "Text",ExpressionUUID->"90baef47-ba90-5a4a-bf9b-48a35e7d2e5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423292, 11623, 1358, 23, 70, "Subsection",ExpressionUUID->"da600bca-8ead-4043-8e66-5333925d8d1c",
 CellTags->"subsection83"],
Cell[424653, 11648, 2383, 58, 70, "Text",ExpressionUUID->"ffab97b1-e12d-9e47-a7c1-50a914118fd6"],
Cell[427039, 11708, 4331, 105, 70, "Text",ExpressionUUID->"f1fd3cbe-5828-8d4a-9225-b3258802a206"],
Cell[CellGroupData[{
Cell[431395, 11817, 1117, 33, 137, "Code",ExpressionUUID->"8a05bd52-473e-6441-804c-0a7a71dc418e"],
Cell[432515, 11852, 1220, 31, 51, "Output",ExpressionUUID->"0e14a580-3163-6e4d-aa6e-a45e470685de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[433772, 11888, 2428, 59, 260, "Code",ExpressionUUID->"6fb8c94a-0724-9f46-98b6-2588bd5727c7"],
Cell[436203, 11949, 546, 16, 32, "Output",ExpressionUUID->"925f0863-152a-0142-a239-fbd98e693ad8"],
Cell[436752, 11967, 558, 16, 32, "Output",ExpressionUUID->"ba3baa4f-495f-9442-b5e7-1a86a5cbbe72"],
Cell[437313, 11985, 552, 16, 32, "Output",ExpressionUUID->"fafbce66-518d-2c48-a247-92518fcbeeb7"],
Cell[437868, 12003, 553, 16, 32, "Output",ExpressionUUID->"66b40ff2-122f-1a4b-9bf8-3b9e40d58fcc"],
Cell[438424, 12021, 557, 16, 32, "Output",ExpressionUUID->"dd180ac8-e041-7c40-93e6-9dad4ace07b9"],
Cell[438984, 12039, 555, 16, 32, "Output",ExpressionUUID->"bb4cc877-cf7d-3243-b7f0-28f2105bb05d"]
}, Open  ]],
Cell[439554, 12058, 220, 3, 33, "Text",ExpressionUUID->"72ff950c-c09c-ec42-9f2e-c67fc957c623"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439811, 12066, 1388, 24, 63, "Subsection",ExpressionUUID->"837c8a03-97e6-a442-8fb9-6614ad32e9bf",
 CellTags->"subsection84"],
Cell[441202, 12092, 414, 6, 77, "Text",ExpressionUUID->"cd23e121-39c9-024c-8356-a475d057b5fd"],
Cell[CellGroupData[{
Cell[441641, 12102, 3856, 112, 401, "Code",ExpressionUUID->"8dcd3c61-89b3-cc4b-9875-ab8e8cdb04fb"],
Cell[445500, 12216, 524, 15, 70, "Output",ExpressionUUID->"f4396383-4780-9b43-95f9-5e8211fad8ca"],
Cell[446027, 12233, 509, 15, 70, "Output",ExpressionUUID->"b044ddea-641a-0d43-9ba9-28988a8ed7bb"],
Cell[446539, 12250, 527, 15, 70, "Output",ExpressionUUID->"c798328a-d453-0640-bcc5-2e86583043e8"],
Cell[447069, 12267, 551, 16, 70, "Output",ExpressionUUID->"40666062-6a37-de44-89a6-0fedb3f1c6d1"],
Cell[447623, 12285, 571, 16, 70, "Output",ExpressionUUID->"5e7af77c-5dcf-d049-aaf6-20b720e7467a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[448231, 12306, 2100, 61, 70, "Code",ExpressionUUID->"fe602481-2158-e84c-b029-45e4d2956a8d"],
Cell[450334, 12369, 6593, 210, 70, "Output",ExpressionUUID->"0690fdf3-6787-164d-862e-7e5ebd796243"],
Cell[456930, 12581, 4604, 144, 70, "Output",ExpressionUUID->"20b19c50-a1a3-7a4d-8bb9-3bb94cbf77d8"],
Cell[461537, 12727, 337, 9, 70, "Output",ExpressionUUID->"c9a0aee1-459d-0f48-a69e-58ad4e4edfc7"]
}, Open  ]],
Cell[461889, 12739, 2075, 48, 70, "Text",ExpressionUUID->"a7ac0a35-1c44-3c49-a731-db5143e88aea"],
Cell[CellGroupData[{
Cell[463989, 12791, 3018, 74, 70, "Code",ExpressionUUID->"29afdf2e-929c-c24d-ad3a-ace347a4d1c7"],
Cell[467010, 12867, 552, 16, 70, "Output",ExpressionUUID->"dc19f0bd-1e72-5043-a710-539160c664dc"],
Cell[467565, 12885, 560, 16, 70, "Output",ExpressionUUID->"053ace97-3d9c-2346-86c4-95d90afc3e87"],
Cell[468128, 12903, 547, 15, 70, "Output",ExpressionUUID->"9776819b-1c59-f745-9564-93bdc62ba05a"]
}, Open  ]],
Cell[468690, 12921, 668, 18, 70, "Text",ExpressionUUID->"89e13e23-cd5f-c545-80ad-9eb600b55498"],
Cell[CellGroupData[{
Cell[469383, 12943, 1468, 43, 70, "Code",ExpressionUUID->"7bad8509-a38f-8c47-83b7-5e5ef63510a9"],
Cell[470854, 12988, 561, 18, 70, "Output",ExpressionUUID->"57ec4587-c20d-844e-a3df-a2ed32dbb973"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471452, 13011, 1613, 44, 70, "Code",ExpressionUUID->"b27a55ec-6b0e-e74f-a688-93fbbb16aa41"],
Cell[473068, 13057, 545, 16, 70, "Output",ExpressionUUID->"f8307b58-9b83-cb4d-93e2-5ee852ed2afa"],
Cell[473616, 13075, 513, 15, 70, "Output",ExpressionUUID->"a7828a1d-e7b6-2d4f-bf92-edfa1426b803"],
Cell[474132, 13092, 550, 16, 70, "Output",ExpressionUUID->"21fb6d35-dfc7-1946-830c-a4f5b93570d6"],
Cell[474685, 13110, 388, 12, 70, "Output",ExpressionUUID->"7eda95cc-373e-354f-a352-b5670637181c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475110, 13127, 951, 24, 70, "Code",ExpressionUUID->"38efe3b3-d365-134f-978a-85377e67f75d"],
Cell[476064, 13153, 556, 16, 70, "Output",ExpressionUUID->"9bd35f55-9bfc-af43-8380-7f988f09f247"],
Cell[476623, 13171, 554, 16, 70, "Output",ExpressionUUID->"593ccc32-f633-8e4e-9bbe-b61d906da231"]
}, Open  ]],
Cell[477192, 13190, 5021, 119, 70, "Text",ExpressionUUID->"7c4c9f42-3ae0-2540-a560-8f1343dd37d5"],
Cell[CellGroupData[{
Cell[482238, 13313, 3039, 78, 70, "Code",ExpressionUUID->"0e18ec87-0d23-de45-a85f-c43c7aac93fc"],
Cell[485280, 13393, 537, 15, 70, "Output",ExpressionUUID->"a5aabca2-b571-be4a-9216-be89340f8f2b"],
Cell[485820, 13410, 568, 16, 70, "Output",ExpressionUUID->"ce859fb2-a6aa-6443-a13f-658695e2fb37"],
Cell[486391, 13428, 555, 16, 70, "Output",ExpressionUUID->"bdc36bda-065f-2d48-9585-25364bef64cb"],
Cell[486949, 13446, 592, 16, 70, "Output",ExpressionUUID->"05e869ab-b3a0-d54b-abf1-39df03bbbf25"],
Cell[487544, 13464, 574, 16, 70, "Output",ExpressionUUID->"009661ad-f98a-d746-9f25-8a6d3a499521"],
Cell[488121, 13482, 599, 16, 70, "Output",ExpressionUUID->"a3943d93-d24e-3b44-8ca9-c95569e30cee"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[488781, 13505, 821, 14, 70, "Section",ExpressionUUID->"69ae874c-e481-d342-91a0-daff0fc7c652",
 CellTags->"section9"],
Cell[489605, 13521, 213, 3, 70, "Text",ExpressionUUID->"ce8a19a5-a05a-8a4b-b771-d22808dd054c"],
Cell[CellGroupData[{
Cell[489843, 13528, 1274, 39, 70, "Code",ExpressionUUID->"19faa6b4-769b-0048-95cb-cbb23c81c35d"],
Cell[491120, 13569, 261, 6, 70, "Output",ExpressionUUID->"e072f3e7-c9c0-7a48-9b26-8a2af46099ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[491418, 13580, 1332, 33, 70, "Code",ExpressionUUID->"707f41e5-7edf-8149-9860-7cf037b3bbfc"],
Cell[492753, 13615, 526, 15, 70, "Output",ExpressionUUID->"27e7478d-7c5a-3f4b-b2de-208cf7b23965"],
Cell[493282, 13632, 536, 15, 70, "Output",ExpressionUUID->"75a42b10-ebc4-6e44-8d03-b86282fea72d"],
Cell[493821, 13649, 534, 15, 70, "Output",ExpressionUUID->"ba8c6aa4-3385-3d4b-917c-06d47ea9149b"],
Cell[494358, 13666, 530, 15, 70, "Output",ExpressionUUID->"73e025b8-c097-2b49-acea-ff1260d07c62"],
Cell[494891, 13683, 724, 22, 70, "Output",ExpressionUUID->"8dd549e8-1319-854e-851f-d81a15cb0fa2"]
}, Open  ]],
Cell[495630, 13708, 2076, 54, 70, "Text",ExpressionUUID->"4fd50b21-3d98-7e4e-9b6e-174facb2ea4e"],
Cell[CellGroupData[{
Cell[497731, 13766, 276, 7, 70, "Code",ExpressionUUID->"41252bb8-558d-1e47-8909-0d89d382ce40"],
Cell[498010, 13775, 429, 9, 70, "Output",ExpressionUUID->"3a09eca1-4b4c-4142-84a0-dc379bc41ae9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[498476, 13789, 623, 16, 70, "Code",ExpressionUUID->"56adfc32-bcc7-d640-a930-e9cfcadd41be"],
Cell[499102, 13807, 538, 15, 70, "Output",ExpressionUUID->"0fd66750-b010-7f41-96c6-1ba2b21eab39"]
}, Open  ]],
Cell[499655, 13825, 930, 21, 70, "Text",ExpressionUUID->"8729333f-dcdf-8447-b984-cc621390004f"],
Cell[CellGroupData[{
Cell[500610, 13850, 2137, 62, 70, "Code",ExpressionUUID->"c3ab805f-d5ee-eb47-974f-e500c829ca43"],
Cell[502750, 13914, 510, 15, 70, "Output",ExpressionUUID->"8817714d-68c8-5f40-868e-835b68202237"],
Cell[503263, 13931, 523, 15, 70, "Output",ExpressionUUID->"5a8f1f7b-3bbf-3d47-acc7-66fb9c4233a9"],
Cell[503789, 13948, 564, 16, 70, "Output",ExpressionUUID->"d2e4ea46-4f8b-d54d-b1ec-ebf7df6a3265"],
Cell[504356, 13966, 284, 7, 70, "Output",ExpressionUUID->"c28a5cbc-bbcb-d44c-89ad-3e00d4c4ba05"],
Cell[504643, 13975, 275, 7, 70, "Output",ExpressionUUID->"e1547b85-ef4b-3943-8030-1a9352022566"]
}, Open  ]],
Cell[504933, 13985, 1690, 44, 70, "Text",ExpressionUUID->"29dfefe2-76c1-a04e-bcd7-9a2996375126"],
Cell[CellGroupData[{
Cell[506648, 14033, 1105, 31, 70, "Code",ExpressionUUID->"8035738c-5131-5444-9c3f-2e4dd48a03f0"],
Cell[507756, 14066, 527, 15, 70, "Output",ExpressionUUID->"3279b8c9-3c47-5d48-a348-caec2f3b1b82"],
Cell[508286, 14083, 522, 15, 70, "Output",ExpressionUUID->"98f74a3c-4c2d-2346-9a91-d52e869146f6"],
Cell[508811, 14100, 520, 15, 70, "Output",ExpressionUUID->"42832a0c-8034-a44b-8671-655500a2dd7f"]
}, Open  ]],
Cell[509346, 14118, 2073, 50, 70, "Text",ExpressionUUID->"f9b5fd1e-525d-984b-92fa-5351355ab8b3"],
Cell[CellGroupData[{
Cell[511444, 14172, 470, 13, 70, "Code",ExpressionUUID->"ca00bf1f-ff09-db4a-abf8-0e34238d9858"],
Cell[511917, 14187, 278, 7, 70, "Output",ExpressionUUID->"af0bae75-72cd-2c45-9504-2a3cae3d33d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512232, 14199, 886, 23, 70, "Code",ExpressionUUID->"51e6f505-7b39-824f-9641-5da892740ac6"],
Cell[513121, 14224, 534, 15, 70, "Output",ExpressionUUID->"8bd6e028-4b17-ce4c-b433-fb4266519d7b"],
Cell[513658, 14241, 523, 15, 70, "Output",ExpressionUUID->"40aaeb04-733a-3641-9da4-f342d50f84bb"],
Cell[514184, 14258, 250, 6, 70, "Output",ExpressionUUID->"26587771-a159-304d-aeb7-62397cff9461"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514471, 14269, 481, 14, 70, "Code",ExpressionUUID->"30949403-2e1e-0a47-8589-70bbe82d6f6f"],
Cell[514955, 14285, 225, 5, 70, "Output",ExpressionUUID->"54d2229d-751d-5a49-9755-66a3a87d1278"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515217, 14295, 693, 18, 70, "Code",ExpressionUUID->"6dbc5d5a-9c66-bf41-a9b3-ec6d5616222c"],
Cell[515913, 14315, 539, 15, 70, "Output",ExpressionUUID->"6f6d48e0-e7d1-634b-8446-78a07e908664"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516489, 14335, 1393, 23, 70, "Subsection",ExpressionUUID->"4fec6e2a-485d-964e-961b-45824b2a2c34",
 CellTags->"subsection91"],
Cell[517885, 14360, 1467, 36, 70, "Text",ExpressionUUID->"e7b4d97b-25b2-f24a-98fc-dda1cfbbe2a2"],
Cell[CellGroupData[{
Cell[519377, 14400, 415, 11, 70, "Code",ExpressionUUID->"c843b3e0-146a-eb4a-8a2d-5bc3cc506ab5"],
Cell[519795, 14413, 643, 20, 70, "Output",ExpressionUUID->"995ab3c7-e69a-1942-85f8-c95978c31e9f"]
}, Open  ]],
Cell[520453, 14436, 210, 3, 70, "Text",ExpressionUUID->"b86a4339-e4f1-904f-889c-e24676282579"],
Cell[CellGroupData[{
Cell[520688, 14443, 1457, 39, 70, "Code",ExpressionUUID->"04c3871d-731b-fd42-bccb-b543bbf7dfc7"],
Cell[522148, 14484, 524, 15, 70, "Output",ExpressionUUID->"d7708e9d-dc26-5444-8bef-c2ca8bdddf08"],
Cell[522675, 14501, 537, 15, 70, "Output",ExpressionUUID->"7f98b0e2-a869-fd42-bb66-0e1e9f30e4f8"],
Cell[523215, 14518, 522, 15, 70, "Output",ExpressionUUID->"98d3ed0e-18c4-ce44-a65e-21d70d23ea2f"]
}, Open  ]],
Cell[523752, 14536, 2544, 68, 70, "Text",ExpressionUUID->"d7302c83-3fac-ef43-b88a-48b3f3ff18e8"],
Cell[CellGroupData[{
Cell[526321, 14608, 731, 19, 70, "Code",ExpressionUUID->"01fdd6b4-0937-fb4c-a9a5-e36958af98ac"],
Cell[527055, 14629, 222, 5, 70, "Output",ExpressionUUID->"325adfa0-9874-2344-b2e4-0c1f5ba95592"]
}, Open  ]],
Cell[CellGroupData[{
Cell[527314, 14639, 1143, 30, 70, "Code",ExpressionUUID->"eed19811-dd2e-374e-bb36-9ba5fb27c1af"],
Cell[528460, 14671, 540, 15, 70, "Output",ExpressionUUID->"2ec45747-2f32-9c45-96e2-c9ac63ad61ab"],
Cell[529003, 14688, 545, 16, 70, "Output",ExpressionUUID->"3f7c2455-e3bc-824a-84db-7bb5a49e722a"]
}, Open  ]],
Cell[529563, 14707, 1260, 30, 70, "Text",ExpressionUUID->"c1368489-992b-8e47-8016-506c2f8b52a2"],
Cell[CellGroupData[{
Cell[530848, 14741, 275, 7, 70, "Code",ExpressionUUID->"b7ccf23b-e82b-b64a-8ae9-ef0e7359a174"],
Cell[531126, 14750, 297, 8, 70, "Output",ExpressionUUID->"50ab8ace-109f-c049-910d-38c1ab6c2f11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[531460, 14763, 816, 24, 70, "Code",ExpressionUUID->"ef7322fa-a37f-1946-bc82-f888a284f58f"],
Cell[532279, 14789, 540, 15, 70, "Output",ExpressionUUID->"8d34970e-c3a7-6142-bdc6-598f45a4da8b"],
Cell[532822, 14806, 951, 23, 70, "Output",ExpressionUUID->"2f94b20a-b017-d740-bad1-bd855a0026ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533810, 14834, 1686, 47, 70, "Code",ExpressionUUID->"2f00798f-1049-8043-b0d1-99df5c5598f9"],
Cell[535499, 14883, 535, 15, 70, "Output",ExpressionUUID->"2d1e41bb-c56f-d346-be28-3425b94d8e82"],
Cell[536037, 14900, 551, 16, 70, "Output",ExpressionUUID->"44f42846-a5d4-7845-8090-ca34932f7a94"],
Cell[536591, 14918, 547, 16, 70, "Output",ExpressionUUID->"4e7c41d4-a915-cf45-aa30-06a501a15f4a"]
}, Open  ]],
Cell[537153, 14937, 2545, 64, 70, "Text",ExpressionUUID->"b28fb07a-2890-d941-9f0e-12744f5ddc98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539735, 15006, 1416, 23, 70, "Subsection",ExpressionUUID->"39ad2418-a756-9b41-a04b-d5415b9b7bde",
 CellTags->"subsection92"],
Cell[541154, 15031, 747, 16, 70, "Text",ExpressionUUID->"c6aafa2c-d684-cb4d-8468-d2ef0f83001f"],
Cell[CellGroupData[{
Cell[541926, 15051, 736, 21, 70, "Code",ExpressionUUID->"88621826-4998-a747-8143-dac40b9338af"],
Cell[542665, 15074, 628, 17, 70, "Output",ExpressionUUID->"45eab047-a038-0d48-948f-544e533d8fa2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543330, 15096, 737, 20, 70, "Code",ExpressionUUID->"8e8ad43c-45ec-0641-a099-33a343915a2b"],
Cell[544070, 15118, 394, 11, 70, "Output",ExpressionUUID->"8f48efd3-60ae-534d-9bb1-d0c98f0adc0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[544501, 15134, 992, 25, 70, "Code",ExpressionUUID->"295e67de-63d3-1845-a1a8-72e8a62af5da"],
Cell[545496, 15161, 535, 15, 70, "Output",ExpressionUUID->"94b4da76-a275-544e-a76f-4df5e90e6c01"],
Cell[546034, 15178, 565, 16, 70, "Output",ExpressionUUID->"ac3b8057-f093-7b4f-a6c2-42aa5459d535"],
Cell[546602, 15196, 235, 5, 70, "Output",ExpressionUUID->"8b95d96f-c7c9-9e45-a761-8c0c4b37aad1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[546874, 15206, 1752, 46, 70, "Code",ExpressionUUID->"f00d8419-df21-7f4b-b764-b8246c0fa3de"],
Cell[548629, 15254, 547, 16, 70, "Output",ExpressionUUID->"5ba490dc-b0a4-4b43-9cde-69807f768bbc"],
Cell[549179, 15272, 524, 15, 70, "Output",ExpressionUUID->"6a769e91-faa6-f949-ba86-7a82ebc42567"],
Cell[549706, 15289, 533, 15, 70, "Output",ExpressionUUID->"85941990-057e-4c48-89a6-88c4cbff0619"],
Cell[550242, 15306, 536, 15, 70, "Output",ExpressionUUID->"7af3cc40-b235-a440-9cfe-08f2f2888cbd"]
}, Open  ]],
Cell[550793, 15324, 867, 21, 70, "Text",ExpressionUUID->"a2926a3a-923b-5e44-a0a5-8eb41b971c8f"],
Cell[551663, 15347, 2737, 63, 70, "Text",ExpressionUUID->"003d891d-0019-b040-8434-dfef2d371006"],
Cell[CellGroupData[{
Cell[554425, 15414, 1566, 42, 70, "Code",ExpressionUUID->"89bbd084-4ffc-f645-8695-6d6facb4300b"],
Cell[555994, 15458, 1731, 52, 70, "Output",ExpressionUUID->"35ff5c38-716e-b147-adc0-e9373f5e37b3"]
}, Open  ]],
Cell[557740, 15513, 6474, 157, 70, "Text",ExpressionUUID->"e3b16631-f56e-494a-882c-b41d7ed8c1e5"],
Cell[CellGroupData[{
Cell[564239, 15674, 1377, 33, 70, "Code",ExpressionUUID->"4c020df7-ec96-ed40-9d09-bcbc9c1458b7"],
Cell[565619, 15709, 555, 16, 70, "Output",ExpressionUUID->"d7f18b52-a3cc-2140-9e72-17ca5dd6dc60"],
Cell[566177, 15727, 558, 16, 70, "Output",ExpressionUUID->"3fc045b9-9482-a546-95c7-25ab3834ef5a"],
Cell[566738, 15745, 569, 16, 70, "Output",ExpressionUUID->"3e7ae800-9f4d-ef42-9b67-3b953ba0a5e0"],
Cell[567310, 15763, 573, 16, 70, "Output",ExpressionUUID->"30f98b2b-e432-ab45-9eee-64310c89dab9"]
}, Open  ]],
Cell[567898, 15782, 2763, 65, 70, "Text",ExpressionUUID->"c1f750b5-2477-c14b-83a9-5df144ac8991"],
Cell[CellGroupData[{
Cell[570686, 15851, 2994, 71, 70, "Code",ExpressionUUID->"f5c6ec1b-c026-0a4e-9ab9-8aab9a320e94"],
Cell[573683, 15924, 562, 16, 70, "Output",ExpressionUUID->"2b6f2a7d-6727-7746-861a-a0669d4177c3"],
Cell[574248, 15942, 568, 16, 70, "Output",ExpressionUUID->"75ecdf80-59db-564f-8174-37cb44233c69"],
Cell[574819, 15960, 586, 16, 70, "Output",ExpressionUUID->"060a23c9-6bf0-de41-b075-3fce55bc0405"],
Cell[575408, 15978, 548, 16, 70, "Output",ExpressionUUID->"c062a8ea-d951-f041-88e3-4b61efd8ab8b"],
Cell[575959, 15996, 561, 16, 70, "Output",ExpressionUUID->"4ea3c9ec-429d-044d-a493-771ee628aed4"],
Cell[576523, 16014, 548, 16, 70, "Output",ExpressionUUID->"ddea6342-ef2a-f645-9e70-39e9ccbde6d5"],
Cell[577074, 16032, 579, 16, 70, "Output",ExpressionUUID->"9e7d78fb-9ee3-514c-992d-fb6ff11e4455"],
Cell[577656, 16050, 569, 16, 70, "Output",ExpressionUUID->"47f9575c-0a9d-534a-b407-245a6224041f"]
}, Open  ]],
Cell[578240, 16069, 3654, 89, 70, "Text",ExpressionUUID->"9d41a0ba-5ebb-f044-9f2e-9da02951d1c9"],
Cell[CellGroupData[{
Cell[581919, 16162, 329, 8, 70, "Code",ExpressionUUID->"df9e2e42-6836-304d-9f77-fa40dd982cd0"],
Cell[582251, 16172, 324, 8, 70, "Output",ExpressionUUID->"2a1f3301-c8a3-7343-974c-fc86bde12341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[582612, 16185, 2533, 61, 70, "Code",ExpressionUUID->"fb5b260c-7be3-dc4d-9598-63eaff7855a6"],
Cell[585148, 16248, 554, 16, 70, "Output",ExpressionUUID->"5933482c-93a2-344f-9880-1ee4e41411a7"],
Cell[585705, 16266, 557, 16, 70, "Output",ExpressionUUID->"3cd56898-a164-d24b-9e3c-85c75a47d157"],
Cell[586265, 16284, 558, 16, 70, "Output",ExpressionUUID->"e5a02588-3d17-3f44-a708-7d2327931059"]
}, Open  ]],
Cell[586838, 16303, 1616, 36, 70, "Text",ExpressionUUID->"5874cf10-dbef-b844-9273-c851e910dabc"],
Cell[CellGroupData[{
Cell[588479, 16343, 648, 17, 70, "Code",ExpressionUUID->"89d56702-938d-5c4f-ba2d-c1554220fc63"],
Cell[589130, 16362, 526, 15, 70, "Output",ExpressionUUID->"e7d3bbbf-5488-aa47-b108-b7a3870fe976"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[589717, 16384, 801, 13, 70, "Section",ExpressionUUID->"7a94f745-4395-c84c-9bb7-b29aef45ac11",
 CellTags->"section10"],
Cell[590521, 16399, 833, 14, 70, "Text",ExpressionUUID->"3c4bee13-fb5d-5244-82af-6850af97b499"],
Cell[CellGroupData[{
Cell[591379, 16417, 10713, 208, 70, "Code",ExpressionUUID->"29621c35-b374-f646-b7a8-8b67d73df812"],
Cell[602095, 16627, 507, 10, 70, "Output",ExpressionUUID->"6ff15ea1-da7c-9045-a3a2-f194beae4fdd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[602651, 16643, 832, 14, 70, "Section",ExpressionUUID->"2dbbfe68-3916-3641-9476-8e41f62ba8a3",
 CellTags->"section11"],
Cell[603486, 16659, 877, 14, 70, "Text",ExpressionUUID->"1a0c4bcc-da49-8346-b911-176ecd43b703"],
Cell[CellGroupData[{
Cell[604388, 16677, 21554, 436, 70, "Code",ExpressionUUID->"d42d6fe5-c4ce-154a-afb0-b35cdeccf8ce"],
Cell[625945, 17115, 83297, 1530, 70, "Output",ExpressionUUID->"533a93c0-5a97-a642-a474-91aa7a429ee7"]
}, Open  ]],
Cell[709257, 18648, 669, 19, 70, "Text",ExpressionUUID->"5bdc6728-1e67-4943-a7e3-2382144b1e6d"],
Cell[709929, 18669, 3083, 60, 339, "Text",ExpressionUUID->"1ca79e9c-5e8e-f644-a387-10dc1c463708"]
}, Open  ]]
}, Open  ]]
}
]
*)


